Hybrid Oscillator-Qudit Quantum Processors: stabilizer states, stabilizer codes, symplectic operations, and non-commutative geometry

We construct stabilizer states and error-correcting codes on combinations of discrete- and continuous-variable systems, generalizing the Gottesman-Kitaev-Preskill (GKP) quantum lattice formalism. Our framework absorbs the discrete phase space of a qudit into a hybrid phase space parameterizable entirely by the continuous variables of a harmonic oscillator. The unit cell of a hybrid quantum lattice grows with the qudit dimension, yielding a way to simultaneously measure an arbitrarily large range of non-commuting position and momentum displacements. Simple hybrid states can be obtained by applying a conditional displacement to a Gottesman-Kitaev-Preskill (GKP) state and a Pauli eigenstate, or by encoding some of the physical qudits of a stabilizer state into a GKP code. The states' oscillator-qudit entanglement cannot be generated using symplectic (i.e., Gaussian-Clifford) operations, distinguishing them as a resource from tensor products of oscillator and qudit stabilizer states. Simple hybrid codes can be thought of as subsystem GKP codes whose gauge factor is entangled with a qudit. Our numerical investigations suggest that such codes can sometimes outperform GKP codes against physical noise, and their decoders can be tuned to accommodate either more qudit or more oscillator errors. We also relate stabilizer codes to non-commutative tori, identifying that a general construction of such tori yields multi-mode multi-qudit extensions of GKP codes. We explicitly calculate these codes' logical dimension and logical operators by utilizing the Morita equivalence between their stabilizer and logical tori. We provide examples using commutation matrices, integer symplectic matrices, and binary codes.

==> anc/transpose_fidelity_for_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    499875,      11575]
NotebookOptionsPosition[    491225,      11430]
NotebookOutlinePosition[    491944,      11452]
CellTagsIndexPosition[    491901,      11449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Transpose fidelity matrix version", "Subsection",
 CellChangeTimes->{{3.9760951010913754`*^9, 
  3.976095104691078*^9}},ExpressionUUID->"e31d2ccf-7c67-8f42-b12f-\
a49746b82eed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Gamma]", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"\[Gamma]", ">", "0"}], "&&", 
    RowBox[{"t", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"t", ">", "0"}], "&&", 
    RowBox[{"\[CapitalDelta]", "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"\[CapitalDelta]", ">", "0"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QECMatrix4D", "[", 
      RowBox[{"krausOps_", ",", "logStates_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "R", ",", "dL", ",", "M", ",", "tempElem1", ",", "tempElem2", ",", 
         "tempElem", ",", "mu", ",", "nu", ",", "l", ",", "k"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "=", 
          RowBox[{"Length", "[", "krausOps", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"dL", "=", 
          RowBox[{"Length", "[", "logStates", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"R", "=", 
          RowBox[{"Length", "[", "krausOps", "]"}]}], ";"}], 
        RowBox[{"(*", "added", "*)"}], ";", "\[IndentingNewLine]", 
        RowBox[{"M", "=", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{
           RowBox[{"0", "+", 
            RowBox[{"0", " ", "I"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"dL", ",", "R", ",", "dL", ",", "R"}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"Case", " ", "1"}], ":", 
           RowBox[{"mu", "\[NotEqual]", "nu"}]}], ",", 
          RowBox[{"l", "\[NotEqual]", "k"}]}], "*)"}], 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"mu", "=", "1"}], ",", 
          RowBox[{"mu", "<=", "dL"}], ",", 
          RowBox[{"mu", "++"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"l", "=", "1"}], ",", 
            RowBox[{"l", "<=", "R"}], ",", 
            RowBox[{"l", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"nu", "=", "1"}], ",", 
              RowBox[{"nu", "<", "mu"}], ",", 
              RowBox[{"nu", "++"}], ",", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", "=", "1"}], ",", 
                RowBox[{"k", "<", "l"}], ",", 
                RowBox[{"k", "++"}], ",", 
                RowBox[{
                 RowBox[{"tempElem1", "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ConjugateTranspose", "[", 
                    RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "nu", "]"}], "]"}]}], ")"}]}], "//", 
                   "Simplify"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"tempElem2", "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ConjugateTranspose", "[", 
                    RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "nu", "]"}], "]"}]}], "]"}], ".", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "mu", "]"}], "]"}]}], ")"}]}], "//", 
                   "Simplify"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"M", "[", 
                   RowBox[{"[", 
                    RowBox[{"mu", ",", "l", ",", "nu", ",", "k"}], "]"}], 
                   "]"}], "=", "tempElem1"}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"M", "[", 
                   RowBox[{"[", 
                    RowBox[{"nu", ",", "k", ",", "mu", ",", "l"}], "]"}], 
                   "]"}], "=", 
                  RowBox[{"Conjugate", "[", "tempElem1", "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"M", "[", 
                   RowBox[{"[", 
                    RowBox[{"nu", ",", "l", ",", "mu", ",", "k"}], "]"}], 
                   "]"}], "=", "tempElem2"}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"M", "[", 
                   RowBox[{"[", 
                    RowBox[{"mu", ",", "k", ",", "nu", ",", "l"}], "]"}], 
                   "]"}], "=", 
                  RowBox[{"Conjugate", "[", "tempElem2", "]"}]}], ";"}]}], 
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Case", " ", "2"}], ":", "mu"}], "=", "nu"}], ",", 
          RowBox[{"l", "\[NotEqual]", "k"}]}], "*)"}], 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"mu", "=", "1"}], ",", 
          RowBox[{"mu", "<=", "dL"}], ",", 
          RowBox[{"mu", "++"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"l", "=", "1"}], ",", 
            RowBox[{"l", "<=", "R"}], ",", 
            RowBox[{"l", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", 
              RowBox[{"k", "<", "l"}], ",", 
              RowBox[{"k", "++"}], ",", 
              RowBox[{
               RowBox[{"tempElem", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ConjugateTranspose", "[", 
                   RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "mu", "]"}], "]"}]}], ")"}]}], "//", 
                 "Simplify"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"mu", ",", "l", ",", "mu", ",", "k"}], "]"}], "]"}],
                 "=", "tempElem"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"mu", ",", "k", ",", "mu", ",", "l"}], "]"}], "]"}],
                 "=", 
                RowBox[{"Conjugate", "[", "tempElem", "]"}]}], ";"}]}], 
             "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"Case", " ", "3"}], ":", 
           RowBox[{"mu", "\[NotEqual]", "nu"}]}], ",", 
          RowBox[{"l", "=", "k"}]}], "*)"}], 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "<=", "R"}], ",", 
          RowBox[{"l", "++"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"mu", "=", "1"}], ",", 
            RowBox[{"mu", "<=", "dL"}], ",", 
            RowBox[{"mu", "++"}], ",", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"nu", "=", "1"}], ",", 
              RowBox[{"nu", "<", "mu"}], ",", 
              RowBox[{"nu", "++"}], ",", 
              RowBox[{
               RowBox[{"tempElem", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ConjugateTranspose", "[", 
                   RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], ".", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"krausOps", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ".", 
                    RowBox[{"logStates", "[", 
                    RowBox[{"[", "nu", "]"}], "]"}]}], ")"}]}], "//", 
                 "Simplify"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"mu", ",", "l", ",", "nu", ",", "l"}], "]"}], "]"}],
                 "=", "tempElem"}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"nu", ",", "l", ",", "mu", ",", "l"}], "]"}], "]"}],
                 "=", 
                RowBox[{"Conjugate", "[", "tempElem", "]"}]}], ";"}]}], 
             "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Case", " ", "4"}], ":", "mu"}], "=", "nu"}], ",", 
          RowBox[{"l", "=", "k"}]}], "*)"}], 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "<=", "R"}], ",", 
          RowBox[{"l", "++"}], ",", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"mu", "=", "1"}], ",", 
            RowBox[{"mu", "<=", "dL"}], ",", 
            RowBox[{"mu", "++"}], ",", 
            RowBox[{
             RowBox[{"tempElem", "=", 
              RowBox[{
               RowBox[{"ConjugateTranspose", "[", 
                RowBox[{
                 RowBox[{"krausOps", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], ".", 
                 RowBox[{"logStates", "[", 
                  RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"krausOps", "[", 
                  RowBox[{"[", "l", "]"}], "]"}], ".", 
                 RowBox[{"logStates", "[", 
                  RowBox[{"[", "mu", "]"}], "]"}]}], ")"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"mu", ",", "l", ",", "mu", ",", "l"}], "]"}], "]"}], "=",
               "tempElem"}], ";"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "M", "]"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TransposeFidelity", "[", 
      RowBox[{"krausOps_", ",", "logStates_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "R", ",", "dL", ",", "Q4", ",", "Q2", ",", "Q2Sqrt", ",", "Q4Sqrt", ",",
          "Q4SqrtTraced", ",", "normSquared", ",", "fidelity"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"R", "=", 
          RowBox[{"Length", "[", "krausOps", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"dL", "=", 
          RowBox[{"Length", "[", "logStates", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"R", "=", 
          RowBox[{"Length", "[", "krausOps", "]"}]}], ";"}], 
        RowBox[{"(*", "added", "*)"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Compute", " ", "QEC", " ", "matrix"}], "*)"}], 
        RowBox[{"Q4", "=", 
         RowBox[{"QECMatrix4D", "[", 
          RowBox[{"krausOps", ",", "logStates"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Reshape", " ", "4", "D", " ", "tensor", " ", 
          RowBox[{"{", 
           RowBox[{"dL", ",", "R", ",", "dL", ",", "R"}], "}"}], " ", "to", " ",
           "2", "D", " ", "matrix", " ", "of", " ", "size", " ", 
          RowBox[{"(", 
           RowBox[{"R", "*", "dL"}], ")"}], "\[Times]", 
          RowBox[{"(", 
           RowBox[{"R", "*", "dL"}], ")"}]}], "*)"}], 
        RowBox[{"Q2", "=", 
         RowBox[{"ArrayReshape", "[", 
          RowBox[{"Q4", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"R", "*", "dL"}], ",", 
             RowBox[{"R", "*", "dL"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Matrix", " ", "square", " ", "root"}], "*)"}], 
        RowBox[{"Q2Sqrt", "=", 
         RowBox[{"MatrixPower", "[", 
          RowBox[{"Q2", ",", 
           RowBox[{"1", "/", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Reshape", " ", "back", " ", "to", " ", "4", "D", " ", "tensor"}], 
         "*)"}], 
        RowBox[{"Q4Sqrt", "=", 
         RowBox[{"ArrayReshape", "[", 
          RowBox[{"Q2Sqrt", ",", 
           RowBox[{"{", 
            RowBox[{"dL", ",", "R", ",", "dL", ",", "R"}], "}"}]}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Partial", " ", "trace", " ", "over", " ", "first", " ", "and", " ", 
          "third", " ", "indices", " ", 
          RowBox[{"(", 
           RowBox[{"mu", ",", "nu"}], ")"}]}], "*)"}], 
        RowBox[{"Q4SqrtTraced", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Q4Sqrt", "[", 
              RowBox[{"[", 
               RowBox[{"mu", ",", "l", ",", "mu", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"mu", ",", "1", ",", "dL"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "R"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "R"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Frobenius", " ", "norm", " ", "squared"}], "*)"}], 
        RowBox[{"normSquared", "=", 
         RowBox[{
          RowBox[{"Tr", "[", 
           RowBox[{
            RowBox[{"ConjugateTranspose", "[", "Q4SqrtTraced", "]"}], ".", 
            "Q4SqrtTraced"}], "]"}], "//", "Simplify"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Final", " ", "fidelity"}], "*)"}], 
        RowBox[{"fidelity", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"dL", "^", "2"}]}], ")"}], "*", "normSquared"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "fidelity", "]"}], ";"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TranLossMat", "[", 
      RowBox[{"logStates_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dL", ",", "nmax", ",", "krausOps"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"dL", ",", "nmax"}], "}"}], "=", 
         RowBox[{"Dimensions", "[", "logStates", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"krausOps", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"nmax", ",", 
             RowBox[{"l1", "-", "1"}], ",", "\[Gamma]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l1", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"TransposeFidelity", "[", 
          RowBox[{"krausOps", ",", "states"}], "]"}], "]"}], ";"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TranLossMatLCA", "[", 
      RowBox[{"logStates_", ",", "c_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dL", ",", "nmax", ",", "krausOps"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"dL", ",", "nmax"}], "}"}], "=", 
           RowBox[{"Dimensions", "[", "logStates", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"nmax", "=", 
           RowBox[{"nmax", "/", "c"}]}], ";"}], 
         RowBox[{"(*", 
          RowBox[{
          "remember", " ", "to", " ", "factor", " ", "out", " ", "qudit"}], 
          "*)"}], ";", "\[IndentingNewLine]", 
         RowBox[{"krausOps", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerProduct", "[", 
               RowBox[{
                RowBox[{"EE", "[", 
                 RowBox[{"nmax", ",", 
                  RowBox[{"l1", "-", "1"}], ",", "\[Gamma]"}], "]"}], ",", 
                RowBox[{"EE", "[", 
                 RowBox[{"c", ",", 
                  RowBox[{"l2", "-", "1"}], ",", "\[Gamma]"}], "]"}]}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"l1", ",", "1", ",", "nmax"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l2", ",", "1", ",", "c"}], "}"}]}], "]"}], ",", "1"}],
            "]"}]}], ";"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Length", "[", "krausOps", "]"}], "]"}], ";"}], "*)"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"TransposeFidelity", "[", 
          RowBox[{"krausOps", ",", "logStates"}], "]"}], "]"}], ";"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9633162207765713`*^9, 3.9633162207830276`*^9}, {
   3.9633166335875797`*^9, 3.9633166360084953`*^9}, {3.963319503805759*^9, 
   3.9633195094407988`*^9}, {3.963319903019368*^9, 3.9633199879555283`*^9}, {
   3.963320061933818*^9, 3.963320073205171*^9}, {3.963320174410784*^9, 
   3.963320189329405*^9}, {3.9633291966723557`*^9, 3.9633292006171007`*^9}, {
   3.9760946645566444`*^9, 3.976094699553194*^9}, {3.976094766824642*^9, 
   3.9760948274569187`*^9}, {3.976094874104246*^9, 3.976094879774681*^9}, {
   3.976095058053936*^9, 3.976095059613903*^9}, {3.9760960937859383`*^9, 
   3.9760960988259926`*^9}, {3.976096143148327*^9, 3.976096151207695*^9}, {
   3.976096197668297*^9, 3.9760962030457172`*^9}, {3.9763640329435062`*^9, 
   3.976364033063486*^9}, 3.9763646458994102`*^9, {3.9763650345147133`*^9, 
   3.9763651782210445`*^9}, {3.97636524680114*^9, 3.976365249153408*^9}, {
   3.976367939737171*^9, 3.9763679399277134`*^9}, 3.9763681001673965`*^9, {
   3.976368469942354*^9, 3.9763684708776665`*^9}, {3.976374111608406*^9, 
   3.9763741204913864`*^9}, {3.9763771928277187`*^9, 3.976377196546728*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b5b7066a-ab5a-4379-a1b5-cfabbf5e02a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GKP states and loss Kraus ops", "Subsection",
 CellChangeTimes->{{3.976095155332077*^9, 3.976095156124115*^9}, {
  3.9760953011740074`*^9, 
  3.9760953030606174`*^9}},ExpressionUUID->"877d9ae4-2ec2-a043-b528-\
434a60435f6c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "GKP", ",", "GKPw", ",", "GKPraw", ",", "P", ",", "Ph", ",", "RR", ",", 
    "a", ",", "ad", ",", "Proj", ",", "Nbar", ",", "nm"}], "]"}], ";", 
  RowBox[{"prec", "=", "$MachinePrecision"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Proj", "[", 
    RowBox[{"nmax_", ",", "d_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", 
          RowBox[{"2", "d"}]}], "]"}], ",", "\[Mu]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ph", "[", "nm_", "]"}], ":=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{"m", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"nm", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RR", "[", "nm_", "]"}], ":=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "m"], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"nm", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "nm_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ii", "\[Equal]", 
        RowBox[{"jj", "-", "1"}]}], ",", 
       SqrtBox[
        RowBox[{"ii", "+", "1"}]], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", 
       RowBox[{"nm", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "0", ",", 
       RowBox[{"nm", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad", "[", "nm_", "]"}], ":=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"a", "[", "nm", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EE", "[", 
    RowBox[{"nm_", ",", "l_", ",", "\[Gamma]_"}], "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"MatrixExp", "[", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"-", "0.5"}], " ", "\[Gamma]", " ", 
           RowBox[{"Ph", "[", "nm", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"l", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          SqrtBox[
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1.", "-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"-", "\[Gamma]"}]]}], ")"}], "l"], 
            RowBox[{"l", "!"}]]], " ", 
          RowBox[{
           RowBox[{"MatrixExp", "[", 
            RowBox[{
             RowBox[{"-", "0.5"}], " ", "\[Gamma]", " ", 
             RowBox[{"Ph", "[", "nm", "]"}]}], "]"}], ".", 
           RowBox[{"MatrixPower", "[", 
            RowBox[{
             RowBox[{"a", "[", "nm", "]"}], ",", "l"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"l", ">", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Displace", "[", 
    RowBox[{"nm_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ad", "[", "nm", "]"}], "-", 
         RowBox[{"a", "[", "nm", "]"}]}], ")"}]}], ",", "prec"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Squeeze", "[", 
    RowBox[{"nm_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "\[Alpha]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "nm", "]"}], ".", 
          RowBox[{"a", "[", "nm", "]"}]}], "-", 
         RowBox[{
          RowBox[{"ad", "[", "nm", "]"}], ".", 
          RowBox[{"ad", "[", "nm", "]"}]}]}], ")"}]}], ",", "prec"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kk", "[", 
    RowBox[{"nm_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"ii", ",", "n"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", 
       RowBox[{"nm", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GKPraw", "[", 
     RowBox[{"nm_", ",", "\[CapitalDelta]_", ",", "K_", ",", "\[Mu]_"}], 
     "]"}], ":=", 
    RowBox[{"Normalize", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "K"]}], "\[Pi]", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K", " ", "t"}], "+", "\[Mu]"}], ")"}], "2"]}]], 
         RowBox[{"Displace", "[", 
          RowBox[{"nm", ",", 
           RowBox[{
            SqrtBox[
             FractionBox["\[Pi]", "K"]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"K", " ", "t"}], "+", "\[Mu]"}], ")"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           RowBox[{"Floor", "[", 
            FractionBox["1", "\[CapitalDelta]"], "]"}]}], ",", 
          RowBox[{"Floor", "[", 
           FractionBox["1", "\[CapitalDelta]"], "]"}]}], "}"}]}], "]"}], ".", 
      
      RowBox[{"Squeeze", "[", 
       RowBox[{"nm", ",", 
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[CapitalDelta]", "]"}]}]}], "]"}], ".", 
      RowBox[{"kk", "[", 
       RowBox[{"nm", ",", "0"}], "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Extra", " ", 
    SqrtBox["2"], " ", "inside", " ", "Displace"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "nm", ",", "\[Gamma]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"0.4", ",", "12", ",", "0.095"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"40", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "49.69696969696988`"}], "+", 
        FractionBox["2.6961038961038746`", 
         SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
        FractionBox["46.620779220779355`", "\[CapitalDelta]"]}], "]"}]}], 
     "]"}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"states", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GKPraw", "[", 
      RowBox[{"nm", ",", "\[CapitalDelta]", ",", "K", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"BarChart", "[", 
     RowBox[{
      RowBox[{"states", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Overlaps", " ", "and", " ", "orthogonalization"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Mu]", "+", "1"}], "]"}], "]"}], ".", 
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Nu]", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", "MatrixForm"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{"TranLossMat", "[", 
  RowBox[{"states", ",", "\[Gamma]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"states", "=", 
   RowBox[{"Orthogonalize", "[", "states", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Mu]", "+", "1"}], "]"}], "]"}], ".", 
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Nu]", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", "MatrixForm"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TranLossMat", "[", 
   RowBox[{"states", ",", "\[Gamma]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9760952151274548`*^9, 3.976095223395809*^9}, {
   3.9760952850284824`*^9, 3.976095405903431*^9}, {3.9760958871521873`*^9, 
   3.97609600694545*^9}, {3.976096109449795*^9, 3.97609611353944*^9}, {
   3.97609617905846*^9, 3.9760961800588055`*^9}, {3.9760962229141903`*^9, 
   3.976096223069788*^9}, {3.976126522932558*^9, 3.9761265326347466`*^9}, {
   3.976363769283983*^9, 3.9763637733430595`*^9}, {3.976363990647049*^9, 
   3.976364056685524*^9}, 3.9763641051615753`*^9, {3.976364150098768*^9, 
   3.976364211023674*^9}, {3.976364293505377*^9, 3.9763644015292873`*^9}, {
   3.9763644598085327`*^9, 3.976364466032797*^9}, {3.9763646064061813`*^9, 
   3.976364617739538*^9}, {3.9763646548703403`*^9, 3.9763646778708572`*^9}, {
   3.9763651202352486`*^9, 3.9763651225831203`*^9}, {3.9763651809334145`*^9, 
   3.9763652448339977`*^9}, {3.9763652994356556`*^9, 3.976365300235487*^9}, {
   3.976365800119938*^9, 3.976365800374241*^9}, {3.97636591907222*^9, 
   3.9763659200391026`*^9}, {3.9763678544248943`*^9, 3.9763678555536327`*^9}, 
   3.976367937895916*^9, 3.976382454501133*^9, {3.976616444639559*^9, 
   3.9766164751729927`*^9}, {3.976616556059511*^9, 3.9766165847992573`*^9}, {
   3.976616637248234*^9, 3.9766166373121643`*^9}, {3.97661676746245*^9, 
   3.976616789960888*^9}, {3.9772242396729336`*^9, 3.977224261625828*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"743eceff-d7ad-374b-b122-900dcf3b9de0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {1.4446814366313472`, 
               0.8229144769388771}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401804`, 
              33.61570425862338}, {-43.068161554520614`, 9.941240091801312}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.8229144769388771]& ,
           TagBoxNote->"0.8229144769388771"],
          StyleBox["0.8229144769388771`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.8229144769388771, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {2.444681436631347, 0.},
                "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{34.39335861693534, 44.711928415156905`}, {
              9.491240091801307, 9.94124009180131}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {
               3.444681436631347, -0.42223667171969465`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{45.48958277346886, 55.80815257169044}, {
              9.49124009180131, 36.90942140424404}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.42223667171969465`]& ,
           TagBoxNote->"-0.42223667171969465"],
          StyleBox[
           RowBox[{"-", "0.42223667171969465`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.42223667171969465`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {4.444681436631347, 0.}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{56.5858069300024, 66.90437672822398}, {
              9.491240091801307, 9.94124009180131}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {5.444681436631347, 
               0.24927269767667323`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{67.68203108653594, 
              78.00060088475752}, {-6.429762884579169, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.24927269767667323`]& ,
           TagBoxNote->"0.24927269767667323"],
          StyleBox["0.24927269767667323`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.24927269767667323`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.555318563368653, 0.}, {6.444681436631347, 0.}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{78.77825524306947, 89.09682504129105}, {
              9.49124009180131, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {
               7.444681436631347, -0.2442380455788012}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{89.87447939960299, 100.19304919782459`}, {
              9.49124009180131, 25.54068073190367}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.2442380455788012]& ,
           TagBoxNote->"-0.2442380455788012"],
          StyleBox[
           RowBox[{"-", "0.2442380455788012`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.2442380455788012, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {8.444681436631347, 0.}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{100.97070355613653`, 111.28927335435813`}, {
              9.49124009180131, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {9.444681436631347, 
               0.061982773417200605`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{112.06692771267006`, 122.38549751089164`}, {
              5.532411350197353, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.061982773417200605`]& ,
           TagBoxNote->"0.061982773417200605"],
          StyleBox["0.061982773417200605`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.061982773417200605`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {10.444681436631347`, 0.},
                "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{123.16315186920357`, 133.48172166742515`}, {
              9.49124009180131, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {
               11.444681436631347`, -0.137466329636905}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{134.2593760257371, 144.57794582395871`}, {
              9.49124009180131, 18.721190177390135`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.137466329636905]& ,
           TagBoxNote->"-0.137466329636905"],
          StyleBox[
           RowBox[{"-", "0.137466329636905`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.137466329636905, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {12.444681436631347`, 
               0.}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{145.35560018227065`, 155.67416998049222`}, {
              9.49124009180131, 9.941240091801308}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {1.4446814366313472`, 
               0.517045869327187}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              33.61570425862338}, {-31.851103656496775`, 
              11.130645167818514`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.517045869327187]& ,
           TagBoxNote->"0.517045869327187"],
          StyleBox["0.517045869327187`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.517045869327187, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {2.444681436631347, 
               0.6534083188501054}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{34.39335861693534, 
              44.71192841515692}, {-43.06816155452064, 11.130645167818514`}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.6534083188501054]& ,
           TagBoxNote->"0.6534083188501054"],
          StyleBox["0.6534083188501054`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.6534083188501054, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {3.444681436631347, 
               0.2929452685261246}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{45.48958277346887, 
              55.80815257169044}, {-13.416780842832706`, 
              11.130645167818516`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2929452685261246]& ,
           TagBoxNote->"0.2929452685261246"],
          StyleBox["0.2929452685261246`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2929452685261246, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {
               4.444681436631347, -0.14725077655453137`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{56.5858069300024, 66.90437672822398}, {
              10.680645167818515`, 23.24336748924872}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.14725077655453137`]& ,
           TagBoxNote->"-0.14725077655453137"],
          StyleBox[
           RowBox[{"-", "0.14725077655453137`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.14725077655453137`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {
               5.444681436631347, -0.3133849450773965}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{67.68203108653594, 78.00060088475753}, {
              10.680645167818511`, 36.90942140424405}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.3133849450773965]& ,
           TagBoxNote->"-0.3133849450773965"],
          StyleBox[
           RowBox[{"-", "0.3133849450773965`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.3133849450773965, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.555318563368653, 0.}, {
               6.444681436631347, -0.029795172269122597`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{78.77825524306947, 89.09682504129107}, {
              10.680645167818515`, 13.581570430554953`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.029795172269122597`]& ,
           TagBoxNote->"-0.029795172269122597"],
          StyleBox[
           RowBox[{"-", "0.029795172269122597`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.029795172269122597`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {7.444681436631347, 
               0.15010275854104851`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{89.874479399603, 
              100.19304919782459`}, {-1.6666787406234231`, 
              11.130645167818516`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.15010275854104851`]& ,
           TagBoxNote->"0.15010275854104851"],
          StyleBox["0.15010275854104851`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.15010275854104851`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {8.444681436631347, 
               0.13468225744352724`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{100.97070355613653`, 
              111.28927335435813`}, {-0.39820157383297783`, 
              11.130645167818514`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.13468225744352724`]& ,
           TagBoxNote->"0.13468225744352724"],
          StyleBox["0.13468225744352724`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.13468225744352724`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {
               9.444681436631347, -0.09241370971056212}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{112.06692771267006`, 122.38549751089165`}, {
              10.680645167818515`, 18.73251750159705}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.09241370971056212]& ,
           TagBoxNote->"-0.09241370971056212"],
          StyleBox[
           RowBox[{"-", "0.09241370971056212`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.09241370971056212, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {
               10.444681436631347`, -0.21133830805464235`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{123.16315186920357`, 133.48172166742515`}, {
              10.680645167818511`, 28.515152748997608`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.21133830805464235`]& ,
           TagBoxNote->"-0.21133830805464235"],
          StyleBox[
           RowBox[{"-", "0.21133830805464235`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.21133830805464235`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {11.444681436631347`, 
               0.00467934599150161}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{134.2593760257371, 144.5779458239587}, {
              10.29572618832528, 11.130645167818514`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.00467934599150161]& ,
           TagBoxNote->"0.00467934599150161"],
          StyleBox["0.00467934599150161`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.00467934599150161, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {
               12.444681436631347`, -0.07230021552675384}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{145.35560018227065`, 155.67416998049225`}, {
              10.680645167818513`, 17.07799875702562}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.07230021552675384]& ,
           TagBoxNote->"-0.07230021552675384"],
          StyleBox[
           RowBox[{"-", "0.07230021552675384`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.07230021552675384, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {1.4446814366313472`, 
               0.11125108273801029`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              33.61570425862338}, {-7.5621118961174325`, 2.890725831132869}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.11125108273801029`]& ,
           TagBoxNote->"0.11125108273801029"],
          StyleBox["0.11125108273801029`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.11125108273801029`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {2.444681436631347, 
               0.32975589641797537`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{34.39335861693534, 
              44.71192841515692}, {-27.208376364490025`, 2.890725831132869}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.32975589641797537`]& ,
           TagBoxNote->"0.32975589641797537"],
          StyleBox["0.32975589641797537`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.32975589641797537`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {3.444681436631347, 
               0.4799595790678573}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{45.48958277346887, 
              55.80815257169044}, {-40.71353089067456, 2.890725831132869}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.4799595790678573]& ,
           TagBoxNote->"0.4799595790678573"],
          StyleBox["0.4799595790678573`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.4799595790678573, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {4.444681436631347, 
               0.5295633634349505}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{56.5858069300024, 
              66.90437672822398}, {-45.17351989455707, 2.890725831132869}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5295633634349505]& ,
           TagBoxNote->"0.5295633634349505"],
          StyleBox["0.5295633634349505`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5295633634349505, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {5.444681436631347, 
               0.3379401848860195}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{67.68203108653594, 
              78.00060088475753}, {-27.944244343875372`, 2.890725831132869}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.3379401848860195]& ,
           TagBoxNote->"0.3379401848860195"],
          StyleBox["0.3379401848860195`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.3379401848860195, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.555318563368653, 0.}, {
               6.444681436631347, -0.006035980546173628}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{78.77825524306947, 89.09682504129107}, {
              2.440725831132868, 3.4334345620707816`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.006035980546173628]& ,
           TagBoxNote->"-0.006035980546173628"],
          StyleBox[
           RowBox[{"-", "0.006035980546173628`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.006035980546173628, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {
               7.444681436631347, -0.07246982890621291}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{89.874479399603, 100.19304919782459`}, {
              2.440725831132867, 9.406652874985074}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.07246982890621291]& ,
           TagBoxNote->"-0.07246982890621291"],
          StyleBox[
           RowBox[{"-", "0.07246982890621291`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.07246982890621291, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {
               8.444681436631347, -0.3549386101996477}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{100.97070355613653`, 111.28927335435813`}, {
              2.440725831132866, 34.80406306420762}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.3549386101996477]& ,
           TagBoxNote->"-0.3549386101996477"],
          StyleBox[
           RowBox[{"-", "0.3549386101996477`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.3549386101996477, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {9.444681436631347, 
               0.0918194175372119}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{112.06692771267006`, 
              122.38549751089165`}, {-5.814966708941347, 
              2.8907258311328667`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0918194175372119]& ,
           TagBoxNote->"0.0918194175372119"],
          StyleBox["0.0918194175372119`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0918194175372119, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {10.444681436631347`, 
               0.008594726820842414}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{123.16315186920359`, 133.48172166742515`}, {
              1.6679544065042133`, 2.8907258311328676`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.008594726820842414]& ,
           TagBoxNote->"0.008594726820842414"],
          StyleBox["0.008594726820842414`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.008594726820842414, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {11.444681436631347`, 
               0.29915429355225764`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{134.2593760257371, 
              144.57794582395871`}, {-24.45691669213442, 2.890725831132869}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.29915429355225764`]& ,
           TagBoxNote->"0.29915429355225764"],
          StyleBox["0.29915429355225764`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.29915429355225764`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {
               12.444681436631347`, -0.15688986928674933`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{145.35560018227065`, 155.67416998049225`}, {
              2.440725831132868, 16.99705059581472}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.15688986928674933`]& ,
           TagBoxNote->"-0.15688986928674933"],
          StyleBox[
           RowBox[{"-", "0.15688986928674933`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.15688986928674933`, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {
               1.4446814366313472`, -0.007869782913802097}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{23.297134460401807`, 33.61570425862338}, {
              6.56025205557476, 7.635866530299219}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.007869782913802097]& ,
           TagBoxNote->"-0.007869782913802097"],
          StyleBox[
           RowBox[{"-", "0.007869782913802097`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.007869782913802097, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {2.444681436631347, 
               9.049127327034876*^-11}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{34.39335861693534, 44.711928415156905`}, {
              6.560252048381086, 7.010252055574764}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 9.049127327034876*^-11]& ,
           TagBoxNote->"9.049127327034876*^-11"],
          StyleBox["9.049127327034876`*^-11", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[9.049127327034876*^-11, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {3.444681436631347, 
               0.1751696363763687}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{45.48958277346886, 
              55.80815257169044}, {-7.36499356423491, 7.010252055574764}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.1751696363763687]& ,
           TagBoxNote->"0.1751696363763687"],
          StyleBox["0.1751696363763687`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.1751696363763687, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {4.444681436631347, 
               1.27139869570879*^-9}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{56.5858069300024, 66.90437672822398}, {
              6.560251954503938, 7.010252055574764}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 1.27139869570879*^-9]& ,
           TagBoxNote->"1.27139869570879*^-9"],
          StyleBox["1.27139869570879`*^-9", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[1.27139869570879*^-9, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {5.444681436631347, 
               0.5965128933638822}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{67.68203108653591, 
              78.0006008847575}, {-40.86000140449348, 7.01025205557476}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5965128933638822]& ,
           TagBoxNote->"0.5965128933638822"],
          StyleBox["0.5965128933638822`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5965128933638822, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.555318563368653, 0.}, {
               6.444681436631347, -4.177907440593947*^-10}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{78.77825524306945, 89.09682504129105}, {
              6.560252055574762, 7.01025208878736}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -4.177907440593947*^-10]& ,
           TagBoxNote->"-4.177907440593947*^-10"],
          StyleBox[
           RowBox[{"-", "4.177907440593947`*^-10"}], {}, StripOnInput -> 
           False]],
         Annotation[#, 
          Style[-4.177907440593947*^-10, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {7.444681436631347, 
               0.6501817172227757}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{89.87447939960299, 
              100.19304919782458`}, {-45.12644603394762, 7.01025205557476}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.6501817172227757]& ,
           TagBoxNote->"0.6501817172227757"],
          StyleBox["0.6501817172227757`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.6501817172227757, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {
               8.444681436631347, -4.386904694843361*^-9}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{100.97070355613651`, 111.28927335435812`}, {
              6.560252055574762, 7.010252404315141}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -4.386904694843361*^-9]& ,
           TagBoxNote->"-4.386904694843361*^-9"],
          StyleBox[
           RowBox[{"-", "4.386904694843361`*^-9"}], {}, StripOnInput -> 
           False]],
         Annotation[#, 
          Style[-4.386904694843361*^-9, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {9.444681436631347, 
               0.2608386817562531}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{112.06692771267005`, 
              122.38549751089164`}, {-14.1753205341803, 7.010252055574762}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2608386817562531]& ,
           TagBoxNote->"0.2608386817562531"],
          StyleBox["0.2608386817562531`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2608386817562531, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {
               10.444681436631347`, -4.59770818998175*^-9}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{123.16315186920357`, 133.48172166742512`}, {
              6.560252055574762, 7.010252421073128}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -4.59770818998175*^-9]& ,
           TagBoxNote->"-4.59770818998175*^-9"],
          StyleBox[
           RowBox[{"-", "4.59770818998175`*^-9"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-4.59770818998175*^-9, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {
               11.444681436631347`, -0.3502184314798586}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{134.25937602573708`, 144.57794582395866`}, {
              6.5602520555747645`, 34.851136924817034`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.3502184314798586]& ,
           TagBoxNote->"-0.3502184314798586"],
          StyleBox[
           RowBox[{"-", "0.3502184314798586`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.3502184314798586, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {
               12.444681436631347`, -3.3675955725745754`*^-9}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{145.35560018227062`, 155.6741699804922}, {
              6.560252055574762, 7.010252323284375}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -3.3675955725745754`*^-9]& ,
           TagBoxNote->"-3.3675955725745754*^-9"],
          StyleBox[
           RowBox[{"-", "3.3675955725745754`*^-9"}], {}, StripOnInput -> 
           False]],
         Annotation[#, 
          Style[-3.3675955725745754`*^-9, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {1.4446814366313472`, 
               0.11125108143163673`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              33.61570425862338}, {-14.022268380691004`, -4.808198609459792}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.11125108143163673`]& ,
           TagBoxNote->"0.11125108143163673"],
          StyleBox["0.11125108143163673`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.11125108143163673`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {
               2.444681436631347, -0.32975589225919416`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{34.39335861693534, 
              44.71192841515692}, {-5.2581986094597895`, 21.16910974605559}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.32975589225919416`]& ,
           TagBoxNote->"-0.32975589225919416"],
          StyleBox[
           RowBox[{"-", "0.32975589225919416`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.32975589225919416`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {3.444681436631347, 
               0.47995958228630137`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{45.48958277346887, 
              55.80815257169044}, {-43.06816155452064, -4.808198609459794}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.47995958228630137`]& ,
           TagBoxNote->"0.47995958228630137"],
          StyleBox["0.47995958228630137`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.47995958228630137`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {
               4.444681436631347, -0.5295633720892481}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{56.5858069300024, 
              66.90437672822398}, {-5.258198609459797, 36.90942140424404}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.5295633720892481]& ,
           TagBoxNote->"-0.5295633720892481"],
          StyleBox[
           RowBox[{"-", "0.5295633720892481`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.5295633720892481, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {5.444681436631347, 
               0.3379401818708727}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{67.68203108653594, 
              78.00060088475753}, {-31.880243935274105`, -4.80819860945979}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.3379401818708727]& ,
           TagBoxNote->"0.3379401818708727"],
          StyleBox["0.3379401818708727`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.3379401818708727, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              RectangleBox[{5.555318563368653, 0.}, {6.444681436631347, 
               0.006035976448501996}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{78.77825524306947, 
              89.09682504129107}, {-5.733697076993221, -4.808198609459793}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.006035976448501996]& ,
           TagBoxNote->"0.006035976448501996"],
          StyleBox["0.006035976448501996`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.006035976448501996, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {
               7.444681436631347, -0.07246978894748048}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{89.874479399603, 
              100.19304919782459`}, {-5.258198609459793, 0.9007821794811554}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.07246978894748048]& ,
           TagBoxNote->"-0.07246978894748048"],
          StyleBox[
           RowBox[{"-", "0.07246978894748048`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.07246978894748048, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {8.444681436631347, 
               0.354938617518373}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{100.97070355613653`, 
              111.28927335435813`}, {-33.21933632070877, -4.80819860945979}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.354938617518373]& ,
           TagBoxNote->"0.354938617518373"],
          StyleBox["0.354938617518373`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.354938617518373, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {9.444681436631347, 
               0.0918194317554577}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{112.06692771267006`, 
              122.38549751089165`}, {-12.491493746047976`, \
-4.808198609459793}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.0918194317554577]& ,
           TagBoxNote->"0.0918194317554577"],
          StyleBox["0.0918194317554577`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.0918194317554577, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {
               10.444681436631347`, -0.008594777259970536}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{123.16315186920359`, 
              133.48172166742515`}, {-5.258198609459793, \
-4.1311244938175085`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.008594777259970536]& ,
           TagBoxNote->"-0.008594777259970536"],
          StyleBox[
           RowBox[{"-", "0.008594777259970536`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.008594777259970536, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {11.444681436631347`, 
               0.2991543102689012}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{134.2593760257371, 
              144.57794582395871`}, {-28.82479422203627, -4.80819860945979}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2991543102689012]& ,
           TagBoxNote->"0.2991543102689012"],
          StyleBox["0.2991543102689012`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2991543102689012, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {12.444681436631347`, 
               0.1568898054897147}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{145.35560018227065`, 
              155.67416998049225`}, {-17.61756792086446, -4.80819860945979}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.1568898054897147]& ,
           TagBoxNote->"0.1568898054897147"],
          StyleBox["0.1568898054897147`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.1568898054897147, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.31753130590339895`, 0.}, {12.444681436631347`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5553185633686528, 0.}, {1.4446814366313472`, 
               0.5170458466309877}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              33.61570425862338}, {-43.06816155452063, -7.4870076054483405`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.5170458466309877]& ,
           TagBoxNote->"0.5170458466309877"],
          StyleBox["0.5170458466309877`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.5170458466309877, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5553185633686528`, 0.}, {
               2.444681436631347, -0.6534083468475171}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{34.39335861693534, 
              44.711928415156905`}, {-7.937007605448336, 36.90942140424405}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.6534083468475171]& ,
           TagBoxNote->"-0.6534083468475171"],
          StyleBox[
           RowBox[{"-", "0.6534083468475171`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.6534083468475171, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.555318563368653, 0.}, {3.444681436631347, 
               0.2929453540362392}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{45.48958277346886, 
              55.80815257169044}, {-27.841448185274885`, -7.487007605448337}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2929453540362392]& ,
           TagBoxNote->"0.2929453540362392"],
          StyleBox["0.2929453540362392`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2929453540362392, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.555318563368653, 0.}, {4.444681436631347, 
               0.1472506808397487}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{56.5858069300024, 
              66.90437672822398}, {-17.942090078103647`, -7.487007605448337}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.1472506808397487]& ,
           TagBoxNote->"0.1472506808397487"],
          StyleBox["0.1472506808397487`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.1472506808397487, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.555318563368653, 0.}, {
               5.444681436631347, -0.31338471816882596`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{67.68203108653593, 
              78.00060088475752}, {-7.937007605448338, 13.806204304119733`}}],
            
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.31338471816882596`]& ,
           TagBoxNote->"-0.31338471816882596"],
          StyleBox[
           RowBox[{"-", "0.31338471816882596`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.31338471816882596`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.555318563368653, 0.}, {6.444681436631347, 
               0.029794929088487965`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{78.77825524306945, 
              89.09682504129105}, {-9.961451370986229, -7.487007605448339}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.029794929088487965`]& ,
           TagBoxNote->"0.029794929088487965"],
          StyleBox["0.029794929088487965`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.029794929088487965`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.555318563368653, 0.}, {7.444681436631347, 
               0.15010295256677794`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{89.87447939960299, 
              100.19304919782458`}, {-18.135890294853795`, \
-7.487007605448337}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.15010295256677794`]& ,
           TagBoxNote->"0.15010295256677794"],
          StyleBox["0.15010295256677794`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.15010295256677794`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.555318563368653, 0.}, {
               8.444681436631347, -0.13468270632650856`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{100.97070355613651`, 
              111.28927335435812`}, {-7.937007605448338, 
              1.6641323196947915`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.13468270632650856`]& ,
           TagBoxNote->"-0.13468270632650856"],
          StyleBox[
           RowBox[{"-", "0.13468270632650856`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.13468270632650856`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.555318563368653, 0.}, {
               9.444681436631347, -0.0924133679310376}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{112.06692771267005`, 
              122.38549751089164`}, {-7.937007605448338, \
-1.2078966196586953`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.0924133679310376]& ,
           TagBoxNote->"-0.0924133679310376"],
          StyleBox[
           RowBox[{"-", "0.0924133679310376`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.0924133679310376, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.555318563368653, 0.}, {10.444681436631347`, 
               0.21133830600799555`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{123.16315186920357`, 
              133.48172166742512`}, {-22.296582509841485`, \
-7.487007605448337}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.21133830600799555`]& ,
           TagBoxNote->"0.21133830600799555"],
          StyleBox["0.21133830600799555`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.21133830600799555`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{10.555318563368653`, 0.}, {11.444681436631347`, 
               0.004679633688932707}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{134.25937602573708`, 
              144.57794582395866`}, {-8.254969605573429, -7.487007605448339}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.004679633688932707]& ,
           TagBoxNote->"0.004679633688932707"],
          StyleBox["0.004679633688932707`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.004679633688932707, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.616], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{11.555318563368653`, 0.}, {12.444681436631347`, 
               0.07230024224346807}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{145.35560018227062`, 
              155.6741699804922}, {-12.849513831657852`, -7.487007605448339}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.07230024224346807]& ,
           TagBoxNote->"0.07230024224346807"],
          StyleBox["0.07230024224346807`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.07230024224346807, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.31753130590339895`, 0.}, {12.687224439245906`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5553185633686528, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5553185633686528, 
              0.}]}], LineBox[{{12.444681436631347`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {12.444681436631347`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.31753130590339895`, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9763638591797485`*^9, {3.9763639935267735`*^9, 3.976364057075632*^9}, 
   3.976364107271124*^9, {3.9763641513407803`*^9, 3.97636417264624*^9}, {
   3.9763642060824013`*^9, 3.9763642164278793`*^9}, {3.9763642882246895`*^9, 
   3.976364340944887*^9}, {3.976364378024803*^9, 3.976364401945593*^9}, 
   3.976364466664686*^9, {3.976364607170866*^9, 3.976364618205597*^9}, 
   3.9763646650947857`*^9, 3.9763651232663937`*^9, {3.9763652244000072`*^9, 
   3.9763652343011017`*^9}, {3.9763657721700172`*^9, 
   3.9763658012372036`*^9}, {3.9763659083378525`*^9, 3.976365920572439*^9}, 
   3.9763676757981377`*^9, 3.9763678564110146`*^9, {3.9763679427814407`*^9, 
   3.9763679724524136`*^9}, 3.9763737187533207`*^9, 3.976374123970007*^9, 
   3.9763795064784985`*^9, 3.9763814956132126`*^9, 3.9763818280752506`*^9, 
   3.9763821395496864`*^9, 3.9763824571702785`*^9, 3.976383256135586*^9, 
   3.97638463199642*^9, {3.976385920283123*^9, 3.9763859750183334`*^9}, 
   3.9766120570015182`*^9, 3.97661642155439*^9, {3.976616453971962*^9, 
   3.9766164770489864`*^9}, {3.9766165650039196`*^9, 3.976616585439863*^9}, 
   3.9766166380117226`*^9, 3.97661679103162*^9, 3.9766398766070347`*^9, 
   3.9771499466926823`*^9, 3.9772241258189735`*^9, 3.977224262619829*^9, 
   3.9772250079400997`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"68587c37-d875-5849-ac96-73682a3643f7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9999999999999996`", "0.03263148531680803`", "0.0019891313068924436`",
       "0.0006881802072817623`", "0.0019891325879474652`", 
      "0.03263146220435039`"},
     {"0.03263148531680803`", "0.9999999999999998`", "0.0301523436338694`", 
      "0.004602520209866046`", "0.0006317331727138545`", 
      "0.0012311039724616267`"},
     {"0.0019891313068924436`", "0.0301523436338694`", "0.9999999999999993`", 
      "0.024600872826781393`", "0.006362440487465941`", 
      "0.00063171865000504`"},
     {"0.0006881802072817623`", "0.004602520209866046`", 
      "0.024600872826781393`", "0.9999999999999993`", "0.024600878193132895`",
       "0.004602484384229194`"},
     {"0.0019891325879474652`", "0.0006317331727138545`", 
      "0.006362440487465941`", "0.024600878193132895`", "1.`", 
      "0.03015238097515873`"},
     {"0.03263146220435039`", "0.0012311039724616267`", 
      "0.00063171865000504`", "0.004602484384229194`", "0.03015238097515873`",
       "0.9999999999999996`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9763638591797485`*^9, {3.9763639935267735`*^9, 3.976364057075632*^9}, 
   3.976364107271124*^9, {3.9763641513407803`*^9, 3.97636417264624*^9}, {
   3.9763642060824013`*^9, 3.9763642164278793`*^9}, {3.9763642882246895`*^9, 
   3.976364340944887*^9}, {3.976364378024803*^9, 3.976364401945593*^9}, 
   3.976364466664686*^9, {3.976364607170866*^9, 3.976364618205597*^9}, 
   3.9763646650947857`*^9, 3.9763651232663937`*^9, {3.9763652244000072`*^9, 
   3.9763652343011017`*^9}, {3.9763657721700172`*^9, 
   3.9763658012372036`*^9}, {3.9763659083378525`*^9, 3.976365920572439*^9}, 
   3.9763676757981377`*^9, 3.9763678564110146`*^9, {3.9763679427814407`*^9, 
   3.9763679724524136`*^9}, 3.9763737187533207`*^9, 3.976374123970007*^9, 
   3.9763795064784985`*^9, 3.9763814956132126`*^9, 3.9763818280752506`*^9, 
   3.9763821395496864`*^9, 3.9763824571702785`*^9, 3.976383256135586*^9, 
   3.97638463199642*^9, {3.976385920283123*^9, 3.9763859750183334`*^9}, 
   3.9766120570015182`*^9, 3.97661642155439*^9, {3.976616453971962*^9, 
   3.9766164770489864`*^9}, {3.9766165650039196`*^9, 3.976616585439863*^9}, 
   3.9766166380117226`*^9, 3.97661679103162*^9, 3.9766398766070347`*^9, 
   3.9771499466926823`*^9, 3.9772241258189735`*^9, 3.977224262619829*^9, 
   3.97722500795586*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"dcd80810-bac6-f843-9354-\
5aa3d508c4bd"],

Cell[BoxData["0.7812639720238929`"], "Output",
 CellChangeTimes->{
  3.9763638591797485`*^9, {3.9763639935267735`*^9, 3.976364057075632*^9}, 
   3.976364107271124*^9, {3.9763641513407803`*^9, 3.97636417264624*^9}, {
   3.9763642060824013`*^9, 3.9763642164278793`*^9}, {3.9763642882246895`*^9, 
   3.976364340944887*^9}, {3.976364378024803*^9, 3.976364401945593*^9}, 
   3.976364466664686*^9, {3.976364607170866*^9, 3.976364618205597*^9}, 
   3.9763646650947857`*^9, 3.9763651232663937`*^9, {3.9763652244000072`*^9, 
   3.9763652343011017`*^9}, {3.9763657721700172`*^9, 
   3.9763658012372036`*^9}, {3.9763659083378525`*^9, 3.976365920572439*^9}, 
   3.9763676757981377`*^9, 3.9763678564110146`*^9, {3.9763679427814407`*^9, 
   3.9763679724524136`*^9}, 3.9763737187533207`*^9, 3.976374123970007*^9, 
   3.9763795064784985`*^9, 3.9763814956132126`*^9, 3.9763818280752506`*^9, 
   3.9763821395496864`*^9, 3.9763824571702785`*^9, 3.976383256135586*^9, 
   3.97638463199642*^9, {3.976385920283123*^9, 3.9763859750183334`*^9}, 
   3.9766120570015182`*^9, 3.97661642155439*^9, {3.976616453971962*^9, 
   3.9766164770489864`*^9}, {3.9766165650039196`*^9, 3.976616585439863*^9}, 
   3.9766166380117226`*^9, 3.97661679103162*^9, 3.9766398766070347`*^9, 
   3.9771499466926823`*^9, 3.9772241258189735`*^9, 3.977224262619829*^9, 
   3.9772250080189304`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6f96843f-00e4-8946-a2b7-4a9d04f2c7fe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9999999999999996`", "0", "0", "0", "0", "0"},
     {"0", "1.0000000000000004`", "0", "0", "0", "0"},
     {"0", "0", "1.0000000000000004`", "0", "0", "0"},
     {"0", "0", "0", "1.`", "0", "0"},
     {"0", "0", "0", "0", "0.9999999999999996`", "0"},
     {"0", "0", "0", "0", "0", "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9763638591797485`*^9, {3.9763639935267735`*^9, 3.976364057075632*^9}, 
   3.976364107271124*^9, {3.9763641513407803`*^9, 3.97636417264624*^9}, {
   3.9763642060824013`*^9, 3.9763642164278793`*^9}, {3.9763642882246895`*^9, 
   3.976364340944887*^9}, {3.976364378024803*^9, 3.976364401945593*^9}, 
   3.976364466664686*^9, {3.976364607170866*^9, 3.976364618205597*^9}, 
   3.9763646650947857`*^9, 3.9763651232663937`*^9, {3.9763652244000072`*^9, 
   3.9763652343011017`*^9}, {3.9763657721700172`*^9, 
   3.9763658012372036`*^9}, {3.9763659083378525`*^9, 3.976365920572439*^9}, 
   3.9763676757981377`*^9, 3.9763678564110146`*^9, {3.9763679427814407`*^9, 
   3.9763679724524136`*^9}, 3.9763737187533207`*^9, 3.976374123970007*^9, 
   3.9763795064784985`*^9, 3.9763814956132126`*^9, 3.9763818280752506`*^9, 
   3.9763821395496864`*^9, 3.9763824571702785`*^9, 3.976383256135586*^9, 
   3.97638463199642*^9, {3.976385920283123*^9, 3.9763859750183334`*^9}, 
   3.9766120570015182`*^9, 3.97661642155439*^9, {3.976616453971962*^9, 
   3.9766164770489864`*^9}, {3.9766165650039196`*^9, 3.976616585439863*^9}, 
   3.9766166380117226`*^9, 3.97661679103162*^9, 3.9766398766070347`*^9, 
   3.9771499466926823`*^9, 3.9772241258189735`*^9, 3.977224262619829*^9, 
   3.9772250080189304`*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"16e84984-856b-894b-a4aa-\
65e78c86841b"],

Cell[BoxData["0.790838710896281`"], "Output",
 CellChangeTimes->{
  3.9763638591797485`*^9, {3.9763639935267735`*^9, 3.976364057075632*^9}, 
   3.976364107271124*^9, {3.9763641513407803`*^9, 3.97636417264624*^9}, {
   3.9763642060824013`*^9, 3.9763642164278793`*^9}, {3.9763642882246895`*^9, 
   3.976364340944887*^9}, {3.976364378024803*^9, 3.976364401945593*^9}, 
   3.976364466664686*^9, {3.976364607170866*^9, 3.976364618205597*^9}, 
   3.9763646650947857`*^9, 3.9763651232663937`*^9, {3.9763652244000072`*^9, 
   3.9763652343011017`*^9}, {3.9763657721700172`*^9, 
   3.9763658012372036`*^9}, {3.9763659083378525`*^9, 3.976365920572439*^9}, 
   3.9763676757981377`*^9, 3.9763678564110146`*^9, {3.9763679427814407`*^9, 
   3.9763679724524136`*^9}, 3.9763737187533207`*^9, 3.976374123970007*^9, 
   3.9763795064784985`*^9, 3.9763814956132126`*^9, 3.9763818280752506`*^9, 
   3.9763821395496864`*^9, 3.9763824571702785`*^9, 3.976383256135586*^9, 
   3.97638463199642*^9, {3.976385920283123*^9, 3.9763859750183334`*^9}, 
   3.9766120570015182`*^9, 3.97661642155439*^9, {3.976616453971962*^9, 
   3.9766164770489864`*^9}, {3.9766165650039196`*^9, 3.976616585439863*^9}, 
   3.9766166380117226`*^9, 3.97661679103162*^9, 3.9766398766070347`*^9, 
   3.9771499466926823`*^9, 3.9772241258189735`*^9, 3.977224262619829*^9, 
   3.9772250080504856`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"0e6d450c-80f6-4641-9e05-82d99c9ae29c"]
}, Open  ]],

Cell["Checking against numerical routine from other notebook", "Text",
 CellChangeTimes->{{3.9763658639763546`*^9, 3.976365872142086*^9}, {
  3.976367985202923*^9, 
  3.9763679941102448`*^9}},ExpressionUUID->"2ffc0d04-193b-bd46-ba4b-\
c42e555dad24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"states", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.8949225234602929`", ",", "0.`", ",", 
       RowBox[{"-", "0.37965900265796015`"}], ",", "0.`", ",", 
       "0.18524325862003765`", ",", "0.`", ",", 
       RowBox[{"-", "0.12231325035286944`"}], ",", "0.`", ",", 
       "0.0754792860867842`", ",", "0.`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.30080862630821853`", ",", "0.7117756992506066`", ",", 
       "0.5143936771325069`", ",", 
       RowBox[{"-", "0.059266763565120215`"}], ",", 
       RowBox[{"-", "0.2843203378975507`"}], ",", 
       RowBox[{"-", "0.1236767721941765`"}], ",", "0.12972100936493516`", ",",
        "0.06531499422098383`", ",", 
       RowBox[{"-", "0.07116124966972377`"}], ",", 
       RowBox[{"-", "0.1117345481023571`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.031343434740643335`", ",", "0.061290023636832586`", ",", 
       "0.3714480685643049`", ",", "0.4765878303711074`", ",", 
       "0.6596274415121377`", ",", "0.08859785342584149`", ",", 
       "0.14484780075812448`", ",", 
       RowBox[{"-", "0.3911401792910329`"}], ",", "0.11259945019687295`", ",",
        "0.023310764698379595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1028826064707756`", ",", 
       RowBox[{"-", "0.29358039809982334`"}], ",", "0.4172152772289779`", ",", 
       RowBox[{"-", "0.5586807621749601`"}], ",", "0.42597420948599374`", ",", 
       RowBox[{"-", "0.0691351249491544`"}], ",", "0.14406180920704262`", ",",
        "0.45337530198104115`", ",", "0.06676522774968296`", ",", 
       "0.006219321173217885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30984292154627674`", ",", 
       RowBox[{"-", "0.5997393547695177`"}], ",", "0.4442142250951997`", ",", 
       "0.19483610157233539`", ",", 
       RowBox[{"-", "0.4785435578285134`"}], ",", "0.1340643176827321`", ",", 
       "0.09823645165931952`", ",", 
       RowBox[{"-", "0.17438536301501437`"}], ",", 
       RowBox[{"-", "0.10563019636738832`"}], ",", "0.10405342083498623`"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"resultsGKP", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{"TranLossMat", "[", 
       RowBox[{"states", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "0", ",", "0.5", ",", "0.05"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"resultsGKP", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.97636531813616*^9, 3.97636540165098*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"54bec2e0-af8b-ec4d-b846-ff40980ea5e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8994590829610454`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.805290592590561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", "0.7181050151547863`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.6401255331345924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.5720350519456827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "0.5134311674733317`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.46333262934512515`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.42055166485190704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.3839180965713971`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.35238759323328367`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.976367980850252*^9, 3.9763737248395634`*^9, 
  3.9763859417562675`*^9, 3.9763859782331543`*^9, 3.9766398787503014`*^9, 
  3.9771499556586914`*^9, 3.9772241309143257`*^9, 3.977225011637911*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"21cb1075-40d9-b249-8d5a-3d73942bc682"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         LineBox[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
          0.805290592590561}, {0.15000000000000002`, 0.7181050151547863}, {
          0.2, 0.6401255331345924}, {0.25, 0.5720350519456827}, {
          0.30000000000000004`, 0.5134311674733317}, {0.35000000000000003`, 
          0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
          0.3839180965713971}, {0.5, 0.35238759323328367`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
              0.805290592590561}, {0.15000000000000002`, 
              0.7181050151547863}, {0.2, 0.6401255331345924}, {0.25, 
              0.5720350519456827}, {0.30000000000000004`, 
              0.5134311674733317}, {0.35000000000000003`, 
              0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
              0.3839180965713971}, {0.5, 0.35238759323328367`}}]}, 
            "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
          0.805290592590561}, {0.15000000000000002`, 0.7181050151547863}, {
          0.2, 0.6401255331345924}, {0.25, 0.5720350519456827}, {
          0.30000000000000004`, 0.5134311674733317}, {0.35000000000000003`, 
          0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
          0.3839180965713971}, {0.5, 0.35238759323328367`}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.5}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.976367980850252*^9, 3.9763737248395634`*^9, 
  3.9763859417562675`*^9, 3.9763859782331543`*^9, 3.9766398787503014`*^9, 
  3.9771499556586914`*^9, 3.9772241309143257`*^9, 3.9772250117603645`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"0aff3377-aae6-4b4a-9284-637139287d0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "0.8994590829610454`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "0.805290592590561`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", "0.7181050151547863`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "0.6401255331345924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "0.5720350519456827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "0.5134311674733317`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "0.46333262934512515`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "0.42055166485190704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "0.3839180965713971`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "0.35238759323328367`"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9763679772836723`*^9, 
  3.976367977712578*^9}},ExpressionUUID->"576d1142-478c-e74f-adad-\
a061b35961c7"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         LineBox[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
          0.805290592590561}, {0.15000000000000002`, 0.7181050151547863}, {
          0.2, 0.6401255331345924}, {0.25, 0.5720350519456827}, {
          0.30000000000000004`, 0.5134311674733317}, {0.35000000000000003`, 
          0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
          0.3839180965713971}, {0.5, 0.35238759323328367`}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
              0.805290592590561}, {0.15000000000000002`, 
              0.7181050151547863}, {0.2, 0.6401255331345924}, {0.25, 
              0.5720350519456827}, {0.30000000000000004`, 
              0.5134311674733317}, {0.35000000000000003`, 
              0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
              0.3839180965713971}, {0.5, 0.35238759323328367`}}]}, 
            "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{0., 1.}, {0.05, 0.8994590829610454}, {0.1, 
          0.805290592590561}, {0.15000000000000002`, 0.7181050151547863}, {
          0.2, 0.6401255331345924}, {0.25, 0.5720350519456827}, {
          0.30000000000000004`, 0.5134311674733317}, {0.35000000000000003`, 
          0.46333262934512515`}, {0.4, 0.42055166485190704`}, {0.45, 
          0.3839180965713971}, {0.5, 0.35238759323328367`}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 0.5}, {0, 1.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.5}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.976365366749674*^9, 3.9763654081167507`*^9, 
  3.976365781520935*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"fb29e0aa-cde5-bd4b-bce6-86be616b065d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCA states", "Subsection",
 CellChangeTimes->{{3.9760951075642395`*^9, 
  3.9760951085190964`*^9}},ExpressionUUID->"094a215b-b575-2542-b827-\
66eef921d699"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ket", "[", 
   RowBox[{"c_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"UnitVector", "[", 
   RowBox[{"c", ",", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{"j", ",", "c"}], "]"}], "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LCAraw", "[", 
   RowBox[{
   "nm_", ",", "\[CapitalDelta]_", ",", "c_", ",", "d_", ",", "\[Theta]_", ",",
     "\[Mu]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "K", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"K", "=", 
      RowBox[{
       RowBox[{"c", " ", "\[Theta]"}], "+", "d"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Normalize", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Flatten", "@", 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"GKPraw", "[", 
            RowBox[{"nm", ",", "\[CapitalDelta]", ",", 
             RowBox[{"K", " ", "c"}], ",", 
             RowBox[{
              RowBox[{"K", " ", "j"}], "+", "\[Mu]"}]}], "]"}], ",", 
           RowBox[{"ket", "[", 
            RowBox[{"c", ",", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"j", " ", "d"}], "+", "\[Mu]"}], ")"}]}]}], "]"}]}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"c", "-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"statesLCA", "[", 
     RowBox[{
     "nm_", ",", "\[CapitalDelta]_", ",", "c_", ",", "d_", ",", "\[Theta]_"}],
      "]"}], ":=", 
    RowBox[{"Orthogonalize", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"LCAraw", "[", 
        RowBox[{
        "nm", ",", "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]", ",",
          "\[Mu]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "0", ",", 
         RowBox[{
          RowBox[{"c", " ", "\[Theta]"}], "+", "d", "-", "1"}]}], "}"}]}], 
      "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ph", "[", "nmax_", "]"}], ":=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    TagBox[GridBox[{
       {"\[Piecewise]", GridBox[{
          {
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], 
           RowBox[{"nmax", "==", "1"}]},
          {
           RowBox[{"DiagonalMatrix", "[", 
            RowBox[{"Table", "[", 
             RowBox[{"i", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", 
                RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}], "]"}], 
           RowBox[{"nmax", ">", "1"}]}
         },
         AllowedDimensions->{2, Automatic},
         Editable->True,
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.84]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}},
         Selectable->True]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.35]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     "Piecewise",
     DeleteWithContents->True,
     Editable->False,
     SelectWithContents->True,
     Selectable->False,
     StripWrapperBoxes->True], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NbarLCA", "[", 
     RowBox[{"logStates_", ",", "c_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"K", ",", "nmax", ",", "nbar"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"K", ",", "nmax"}], "}"}], "=", 
         RowBox[{"Dimensions", "[", "logStates", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"nmax", "=", 
         RowBox[{"nmax", "/", "c"}]}], ";"}], 
       RowBox[{"(*", 
        RowBox[{
        "remember", " ", "to", " ", "factor", " ", "out", " ", "qudit"}], 
        "*)"}], ";", "\[IndentingNewLine]", 
       RowBox[{"nbar", "=", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"Ph", "[", "nmax", "]"}], ",", 
           RowBox[{"IdentityMatrix", "[", "c", "]"}]}], "]"}], "+", 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", "nmax", "]"}], ",", 
           RowBox[{"Ph", "[", "c", "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        FractionBox["1", "K"], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"logStates", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ".", "nbar", ".", 
           RowBox[{"logStates", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "K"}], "}"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Parameters", ";", " ", 
    RowBox[{"c", "=", 
     RowBox[{"1", " ", "is", " ", "GKP"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"c", ",", "d", ",", "\[Theta]", ",", "K"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "nm", ",", "\[Gamma]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"0.3", ",", "2", ",", "0.1"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"40", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "49.69696969696988`"}], "+", 
        FractionBox["2.6961038961038746`", 
         SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
        FractionBox["46.620779220779355`", "\[CapitalDelta]"]}], "]"}]}], 
     "]"}], ";"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"K", "=", 
  RowBox[{
   RowBox[{"c", " ", "\[Theta]"}], "+", "d"}]}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoprimeQ", "[", 
      RowBox[{"c", ",", "d"}], "]"}], "==", "False"}], "||", 
    RowBox[{
     RowBox[{"CoprimeQ", "[", 
      RowBox[{"c", ",", "K"}], "]"}], "==", "False"}]}], ",", 
   RowBox[{"Print", "[", "\"\<Not coprime!\>\"", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"states", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"LCAraw", "[", 
      RowBox[{
      "nm", ",", "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]", ",", 
       "\[Mu]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"BarChart", "[", 
     RowBox[{
      RowBox[{"states", "[", 
       RowBox[{"[", 
        RowBox[{"k", "+", "1"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "Nbar", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"NbarLCA", "[", 
     RowBox[{"states", ",", "c"}], "]"}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]], "-", 
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"c", "-", "1"}], "2"]}]}], "}"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]], "-", 
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{"c", "-", "1"}], "2"]}], ",", 
        RowBox[{"NbarLCA", "[", 
         RowBox[{
          RowBox[{"statesLCA", "[", 
           RowBox[{
           "nm", ",", "\[CapitalDelta]", ",", "c", ",", "d", ",", 
            "\[Theta]"}], "]"}], ",", "c"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]", ",", "0.6", ",", "0.2", ",", 
        RowBox[{"-", "0.05"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"%", ",", 
      RowBox[{"Joined", "->", "True"}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Overlaps", " ", "and", " ", "orthogonalization"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Mu]", "+", "1"}], "]"}], "]"}], ".", 
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Nu]", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", "MatrixForm"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{"TranLossMatLCA", "[", 
  RowBox[{"states", ",", "c", ",", "\[Gamma]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"states", "=", 
   RowBox[{"Orthogonalize", "[", "states", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Mu]", "+", "1"}], "]"}], "]"}], ".", 
        RowBox[{"states", "[", 
         RowBox[{"[", 
          RowBox[{"\[Nu]", "+", "1"}], "]"}], "]"}]}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"K", "-", "1"}]}], "}"}]}], "]"}], "//", "MatrixForm"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TranLossMatLCA", "[", 
   RowBox[{"states", ",", "c", ",", "\[Gamma]"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Kraus", " ", "op", " ", "test"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"krausOps", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"EE", "[", 
            RowBox[{"nm", ",", 
             RowBox[{"l1", "-", "1"}], ",", "\[Gamma]"}], "]"}], ",", 
           RowBox[{"EE", "[", 
            RowBox[{"c", ",", 
             RowBox[{"l2", "-", "1"}], ",", "\[Gamma]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "1", ",", "nm"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l2", ",", "1", ",", "c"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"MatrixForm", "/@", " ", "krausOps"}], "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"krausOps", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], ".", 
         RowBox[{"krausOps", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "krausOps", "]"}]}], "}"}]}], "]"}]}], "//", 
     "MatrixForm"}]}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"states", "=", 
    RowBox[{"Orthogonalize", "[", "states", "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"TranLossMatLCA", "[", 
    RowBox[{"states", ",", "c", ",", "\[Gamma]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", 
         RowBox[{"TranLossMatLCA", "[", 
          RowBox[{
           RowBox[{"statesLCA", "[", 
            RowBox[{
            "nm", ",", "\[CapitalDelta]", ",", "c", ",", "d", ",", 
             "\[Theta]"}], "]"}], ",", "c", ",", "\[Gamma]"}], "]"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "0", ",", "0.5", ",", "0.05"}], "}"}]}], 
      "]"}], "\[IndentingNewLine]", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"%", ",", 
       RowBox[{"Joined", "->", "True"}]}], "]"}]}], "*)"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0mtIk1EYB/Blo1aQmq7wkrBScppEpaalWRMhkyA3p24xwc15SZaOba6x
DedlhEWX0frgBXGWQVkfXAR20S4wyZqJiDK1lQtnvaT74Jgth0nv/3w4/Phz
zuE8nOc5KGsUVIcxGIwsesGkkzP2iT4fL7Dt6gvo9lWtFdt8vIv2viCsDG/Y
hObgq3g+7Xt9Sg08cENWD+UbbxvgOV6FEjo+ezXQEramhcbMCT30XI9tgbZT
DjO516O6DVlnWVZYWJ03AO/fbBmEm/lxT6Hyi3YaUjkBYrZo2AU7HqoXoSLU
F4I6z9gW7HR27xTQxvh8EdArHI2FbkFtAuROPT8E5+qKUiHbPVIAdb7R81AR
MVAGHYKXcvjs93cl1PwN6WFB69F75Py7ZSssLo3ugnUVP3pgQGxfgvLWxWWS
t0pXyL5ZRMwQm1gltOMzknw4UuwVQuOOFWLh+ukcId5LLyJyNtILoW4pkzgk
faOC1IkLapj2b3c75DYwzbDTz16Cjq/JXsg2DUrLaJP4t2TQ0hteCyMT9xNZ
UbwmSGVQRijh7msjOcHVDkUVTyLK0Zca1l64us7RQLdVQ4wMmzfBY21UOwwY
Pt2FQ1HBQejI09qhXCp9TfJC1wdIfRsfg3M/mydh2kILUcEVeqBN6/9VTuq2
7BHhP1K9RGbpSC7crDecgZXDfy5Bpec4n+R+vxIy7ugM0FIVuCJG3YnJ9ZA5
6WyEU9emiXPysu7LmKdH+T1QsrEucmJem7IkMMa6GO+izRXNcuDjkmwVXH2w
Xe0ic9i8K9BP969DyoaU62Mc9CawDsPK6NkUonv+CPwPIyvTyw==
  "],
 CellLabel->"In[28]:=",ExpressionUUID->"d617cfc2-c1b2-c544-bf77-2138932c9582"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250176730824`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"3093b696-85c1-0548-aad4-9d11eea78325"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5460988028072107, 0.}, {1.4539011971927893`, 
               0.4472135954999579}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              35.83494908993009}, {-43.06816155452064, -1.5307407636300212`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.4472135954999579]& ,
           TagBoxNote->"0.4472135954999579"],
          StyleBox["0.4472135954999579`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.4472135954999579, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5460988028072107`, 0.}, {
               2.4539011971927893`, -0.35330612308639103`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{36.61260344824205, 
              49.150418077770325`}, {-1.9807407636300276`, 
              30.92899993593488}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.35330612308639103`]& ,
           TagBoxNote->"-0.35330612308639103"],
          StyleBox[
           RowBox[{"-", "0.35330612308639103`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.35330612308639103`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.5460988028072107`, 0.}, {3.4539011971927893`, 
               0.15792947638655988`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{49.92807243608228, 
              62.46588706561056}, {-16.490395471969986`, \
-1.5307407636300248`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.15792947638655988`]& ,
           TagBoxNote->"0.15792947638655988"],
          StyleBox["0.15792947638655988`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.15792947638655988`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.5460988028072107`, 0.}, {4.453901197192789, 
               0.15792947638665136`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{63.243541423922515`, 
              75.78135605345079}, {-16.490395471978392`, \
-1.5307407636300248`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.15792947638665136`]& ,
           TagBoxNote->"0.15792947638665136"],
          StyleBox["0.15792947638665136`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.15792947638665136`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.546098802807211, 0.}, {
               5.453901197192789, -0.3533061230863925}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{76.55901041176276, 
              89.09682504129105}, {-1.9807407636300276`, 
              30.928999935935014`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.3533061230863925]& ,
           TagBoxNote->"-0.3533061230863925"],
          StyleBox[
           RowBox[{"-", "0.3533061230863925`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.3533061230863925, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 0.}, 
               "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{89.87447939960299, 
              102.4122940291313}, {-1.9807407636300258`, \
-1.5307407636300259`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.]& ,
           TagBoxNote->"0."],
          StyleBox["0.`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0., {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.546098802807211, 0.}, {7.453901197192789, 
               0.2741802024028429}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{103.18994838744322`, 
              115.72776301697152`}, {-27.17084558605424, \
-1.5307407636300248`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2741802024028429]& ,
           TagBoxNote->"0.2741802024028429"],
          StyleBox["0.2741802024028429`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2741802024028429, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.546098802807211, 0.}, {
               8.453901197192788, -0.4183996659753291}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{116.50541737528346`, 
              129.04323200481173`}, {-1.980740763630024, 
              36.909421404244064`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.4183996659753291]& ,
           TagBoxNote->"-0.4183996659753291"],
          StyleBox[
           RowBox[{"-", "0.4183996659753291`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.4183996659753291, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.54609880280721, 0.}, {9.453901197192788, 
               0.41839966597529465`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{129.8208863631237, 
              142.35870099265202`}, {-40.42090293150095, \
-1.5307407636300212`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.41839966597529465`]& ,
           TagBoxNote->"0.41839966597529465"],
          StyleBox["0.41839966597529465`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.41839966597529465`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.54609880280721, 0.}, {
               10.453901197192788`, -0.2741802024028411}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{143.13635535096395`, 
              155.67416998049225`}, {-1.980740763630024, 
              23.659364058794026`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.2741802024028411]& ,
           TagBoxNote->"-0.2741802024028411"],
          StyleBox[
           RowBox[{"-", "0.2741802024028411`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.2741802024028411, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5460988028072107, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
              0.}]}], LineBox[{{10.453901197192788`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.3479427549194991, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}], ",", 
   GraphicsBox[{
     {Opacity[0], 
      PointBox[{{0.3479427549194991, 0.}, {10.453901197192788`, 0.}}]}, {{}, 
      {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
       Thickness[Small]}], 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{0.5460988028072107, 0.}, {
               1.4539011971927893`, -0.4472135954999579}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{23.297134460401807`, 
              35.83494908993009}, {-4.011031292838055, 36.90942140424406}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.4472135954999579]& ,
           TagBoxNote->"-0.4472135954999579"],
          StyleBox[
           RowBox[{"-", "0.4472135954999579`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.4472135954999579, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{1.5460988028072107`, 0.}, {2.4539011971927893`, 
               0.36898149928477214`}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{36.61260344824205, 
              49.150418077770325`}, {-37.40189521818178, \
-3.5610312928380523`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.36898149928477214`]& ,
           TagBoxNote->"0.36898149928477214"],
          StyleBox["0.36898149928477214`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.36898149928477214`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{2.5460988028072107`, 0.}, {
               3.4539011971927893`, -0.1171538198946534}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{49.92807243608228, 
              62.46588706561057}, {-4.011031292838057, 7.040766537186755}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.1171538198946534]& ,
           TagBoxNote->"-0.1171538198946534"],
          StyleBox[
           RowBox[{"-", "0.1171538198946534`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.1171538198946534, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{3.5460988028072107`, 0.}, {
               4.453901197192789, -0.11715381989466853`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{63.24354142392252, 
              75.78135605345079}, {-4.011031292838057, 7.040766537188125}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.11715381989466853`]& ,
           TagBoxNote->"-0.11715381989466853"],
          StyleBox[
           RowBox[{"-", "0.11715381989466853`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.11715381989466853`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{4.546098802807211, 0.}, {5.453901197192789, 
               0.3689814992850973}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{76.55901041176276, 
              89.09682504129105}, {-37.40189521821121, -3.5610312928380523`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.3689814992850973]& ,
           TagBoxNote->"0.3689814992850973"],
          StyleBox["0.3689814992850973`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.3689814992850973, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{5.546098802807211, 0.}, {6.453901197192789, 
               3.0235822523484214`*^-16}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{89.87447939960299, 
              102.41229402913132`}, {-4.011031292838083, \
-3.5610312928380554`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 3.0235822523484214`*^-16]& ,
           TagBoxNote->"3.0235822523484214*^-16"],
          StyleBox["3.0235822523484214`*^-16", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[3.0235822523484214`*^-16, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{6.546098802807211, 0.}, {
               7.453901197192789, -0.2526908252896446}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{103.18994838744325`, 
              115.72776301697155`}, {-4.011031292838052, 
              19.306144917309524`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.2526908252896446]& ,
           TagBoxNote->"-0.2526908252896446"],
          StyleBox[
           RowBox[{"-", "0.2526908252896446`"}], {}, StripOnInput -> False]],
         Annotation[#, 
          Style[-0.2526908252896446, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{7.546098802807211, 0.}, {8.453901197192788, 
               0.4315958554992055}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{116.50541737528349`, 
              129.04323200481173`}, {-43.068161554520636`, \
-3.5610312928380523`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.4315958554992055]& ,
           TagBoxNote->"0.4315958554992055"],
          StyleBox["0.4315958554992055`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.4315958554992055, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{8.54609880280721, 0.}, {
               9.453901197192788, -0.43159585549920143`}, "RoundingRadius" -> 
               0]},
             
             ImageSizeCache->{{129.8208863631237, 
              142.35870099265202`}, {-4.011031292838055, 
              35.496098968844166`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, -0.43159585549920143`]& ,
           TagBoxNote->"-0.43159585549920143"],
          StyleBox[
           RowBox[{"-", "0.43159585549920143`"}], {}, StripOnInput -> False]],
         
         Annotation[#, 
          Style[-0.43159585549920143`, {}], "Tooltip"]& ]}, 
       {RGBColor[1., 0.78, 0.2], EdgeForm[{GrayLevel[0], Opacity[0.63], 
        Thickness[Small]}], 
        TagBox[
         TooltipBox[
          TagBox[
           TagBox[
            DynamicBox[{
              FEPrivate`If[
               CurrentValue["MouseOver"], 
               EdgeForm[{
                 GrayLevel[0.5], 
                 AbsoluteThickness[1.5], 
                 Opacity[0.66]}], {}, {}], 
              
              RectangleBox[{9.54609880280721, 0.}, {10.453901197192788`, 
               0.2526908252891697}, "RoundingRadius" -> 0]},
             
             ImageSizeCache->{{143.13635535096395`, 
              155.67416998049225`}, {-26.878207502942658`, \
-3.5610312928380523`}}],
            "DelayedMouseEffectStyle"],
           StatusArea[#, 0.2526908252891697]& ,
           TagBoxNote->"0.2526908252891697"],
          StyleBox["0.2526908252891697`", {}, StripOnInput -> False]],
         Annotation[#, 
          Style[0.2526908252891697, {}], 
          "Tooltip"]& ]}}, {}, {}}, {}, {}, {}, {}, 
     StyleBox[
      StyleBox[{
        {Thickness[Tiny], 
         LineBox[{{0.3479427549194991, 0.}, {10.656020366038254`, 0.}}], 
         StyleBox[{}, "GraphicsLabel",
          StripOnInput->False]}, 
        StyleBox[{
          {Thickness[Tiny], 
           LineBox[{{0.5460988028072107, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {0.5460988028072107, 
              0.}]}], LineBox[{{10.453901197192788`, 0.}, 
             Offset[{-1.102182119232618*^-15, -6.}, {10.453901197192788`, 
              0.}]}], {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, 
          StyleBox[{}, "GraphicsLabel",
           StripOnInput->False]}, "GraphicsTicks",
         StripOnInput->False]},
       Antialiasing->False], "GraphicsAxes",
      StripOnInput->False]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{False, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.3479427549194991, 0.},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )},
    DefaultBaseStyle->{"PlotGraphics", "Graphics"},
    DisplayFunction->Identity,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotInteractivity:>True,
    PlotRange->{{All, All}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{None, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250177447014`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"886dcd51-7908-1743-871f-424137652324"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.500360699547447`", ",", "7.055555555555555`"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.977225017748209*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6c0763c6-d354-5447-b94e-19c441cca886"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.9949178648285358`"},
     {"0.9949178648285358`", "0.9999999999999996`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250177502136`*^9},
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"d4ad7498-f874-084e-a34e-\
46c05fb1ee94"],

Cell[BoxData["0.522167195428322`"], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250177502136`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"b0e43c49-bb64-094e-b648-b1d3d0740f1d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0"},
     {"0", "1.0000000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250177502136`*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"8a08b888-8deb-e443-81bc-\
4c003b92b9ef"],

Cell[BoxData["0.8661575341560107`"], "Output",
 CellChangeTimes->{
  3.976365930822342*^9, 3.976365964172167*^9, 3.9763660231556244`*^9, {
   3.9763660610074863`*^9, 3.9763660740388927`*^9}, {3.9763661227411766`*^9, 
   3.9763661897556343`*^9}, {3.97636623277388*^9, 3.976366302455353*^9}, 
   3.9763669320990143`*^9, {3.976367043381321*^9, 3.9763670705978107`*^9}, 
   3.976367110347727*^9, {3.976367155116043*^9, 3.9763672120339375`*^9}, {
   3.976367256815008*^9, 3.9763673965158253`*^9}, 3.976367679657324*^9, 
   3.97636776986528*^9, 3.9763678258197975`*^9, {3.976367862004032*^9, 
   3.9763678680547676`*^9}, 3.976367998626749*^9, {3.976368089524061*^9, 
   3.976368118468914*^9}, {3.976368210176985*^9, 3.9763682561565266`*^9}, {
   3.9763683343995*^9, 3.9763683639212074`*^9}, {3.976368412186846*^9, 
   3.9763684753291874`*^9}, 3.976368704197159*^9, 3.976368824091053*^9, {
   3.976368854788559*^9, 3.9763689343801975`*^9}, 3.9763690819805374`*^9, 
   3.9763691121935215`*^9, 3.9763693117352905`*^9, {3.97636935647542*^9, 
   3.9763693758138523`*^9}, {3.976369952708111*^9, 3.9763699678717117`*^9}, 
   3.976370015977438*^9, 3.976370531737747*^9, {3.976370566227131*^9, 
   3.9763705959895782`*^9}, {3.976370636242029*^9, 3.976370707575712*^9}, {
   3.976370850655157*^9, 3.9763708560635357`*^9}, 3.976370968700659*^9, 
   3.9763727010035744`*^9, 3.9763728036987953`*^9, 3.976373168554163*^9, 
   3.9763732808381443`*^9, 3.976373729973547*^9, {3.9763740416921463`*^9, 
   3.976374049715639*^9}, 3.976374130128313*^9, 3.9763771671659527`*^9, {
   3.9763772654984436`*^9, 3.9763773199584007`*^9}, {3.976377363179159*^9, 
   3.9763773753587856`*^9}, 3.9763785073569927`*^9, 3.9763793566474037`*^9, {
   3.9763793916674767`*^9, 3.976379407134001*^9}, {3.976379510490299*^9, 
   3.97637955685182*^9}, {3.9763796366205044`*^9, 3.9763797033517113`*^9}, 
   3.9763797365374794`*^9, {3.9763797958911133`*^9, 3.9763798595022583`*^9}, 
   3.976379920885626*^9, 3.9763799511062603`*^9, 3.976380020891474*^9, {
   3.976380194358345*^9, 3.976380224057678*^9}, 3.9763805289292793`*^9, 
   3.976380912200964*^9, {3.9763810602974644`*^9, 3.976381066433132*^9}, {
   3.9763813221053467`*^9, 3.976381346606558*^9}, {3.976381382121437*^9, 
   3.9763814249469833`*^9}, 3.9763815023830376`*^9, 3.976381831053089*^9, 
   3.9763821426830025`*^9, 3.9763824614182568`*^9, 3.9763832614701977`*^9, 
   3.976383313897455*^9, 3.9763833589788723`*^9, 3.976384635300577*^9, 
   3.976385754816906*^9, 3.976385943862444*^9, 3.97638598055081*^9, 
   3.976612059655758*^9, 3.9766164247021313`*^9, {3.976616661855007*^9, 
   3.9766166748906555`*^9}, 3.976639883140627*^9, 3.976639961095644*^9, {
   3.976640736139475*^9, 3.9766407752830677`*^9}, 3.976641610886307*^9, 
   3.976641863234415*^9, 3.9771499612807255`*^9, 3.9772241364081345`*^9, 
   3.977224271367998*^9, {3.977224304782799*^9, 3.9772243568031654`*^9}, {
   3.9772244522390175`*^9, 3.9772244967247143`*^9}, {3.9772245289587345`*^9, 
   3.9772245430679016`*^9}, 3.9772250177522182`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2f8db062-a0db-724b-94ae-3d0b35763522"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["VS NBAR for qubit c=2 case only", "Chapter",
 CellChangeTimes->{{3.976639975458967*^9, 
  3.976639985048729*^9}},ExpressionUUID->"1cc2dc54-2893-6448-a60c-\
165c1716180d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Gamma]", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"20", ",", "0.05", ",", "0.025"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"40", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "49.69696969696988`"}], "+", 
        FractionBox["2.6961038961038746`", 
         SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
        FractionBox["46.620779220779355`", "\[CapitalDelta]"]}], "]"}]}], 
     "]"}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", "0.05"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9766400264960995`*^9, 3.976640036443367*^9}, {
  3.97664006990703*^9, 3.976640114577135*^9}, {3.9766411104553337`*^9, 
  3.97664111082073*^9}, {3.976641226446377*^9, 3.976641226969204*^9}, {
  3.9772246235783367`*^9, 3.977224627358242*^9}, {3.977224809293028*^9, 
  3.977224810078232*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"5e03c8c1-8994-ac4b-92f7-d328cb3fd30d"],

Cell[CellGroupData[{

Cell["GKP qutrit, K=3", "Subsection",
 CellChangeTimes->{{3.976640201811159*^9, 3.9766402030017204`*^9}, {
  3.9766402401871834`*^9, 
  3.9766402407292156`*^9}},ExpressionUUID->"773db6af-552f-f148-bd75-\
2d9eec5b4c94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"40", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{
       RowBox[{"-", "40"}], "+", 
       FractionBox["1", 
        SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
       FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.9772246770583286`*^9, 3.9772247643390903`*^9}, {
  3.977225143753208*^9, 3.977225143819994*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ac873c77-3700-9043-ad49-b095397b5e59"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[{{0.14257880579273832`, 150.}, {0.14257880579273832`, 
          150.}}], 
         LineBox[{{0.20441448759816255`, 82.}, {0.2048765224638004, 82.}, {
          0.2051858228400416, 82.}}], 
         LineBox[{{0.21322351941911752`, 76.}, {0.22407003789157337`, 70.}, {
          0.24318350608196831`, 60.}}], 
         LineBox[{{0.2645860859075784, 50.}, {0.2651813859818527, 50.}, {
          0.265795879280043, 50.}, {0.26610312592913815`, 50.}, {
          0.2664103725782333, 50.}, {0.2665095166609742, 50.}}], 
         LineBox[{{0.2779832364773195, 45.}, {0.2842306782257526, 43.}, {
          0.2848967669955229, 43.}, {0.2855628557652933, 43.}, {
          0.28589590015017846`, 43.}, {0.2861535317566874, 43.}}], 
         LineBox[{{0.30296997749452775`, 40.}, {0.30581926930979014`, 40.}}], 
         LineBox[{{0.3174825273861698, 40.}, {0.34598550825253294`, 40.}, {
          0.34640989103572384`, 40.}}], 
         LineBox[{{0.3470476461377646, 40.}, {0.3716250165547095, 40.}}], 
         LineBox[{{0.37226277165675026`, 40.}, {0.408314119808649, 40.}, {
          0.42908166102470946`, 40.}}], 
         LineBox[{{0.42971941612675024`, 40.}, {0.47019610473083556`, 40.}, {
          0.4895825151578101, 40.}}], 
         LineBox[{{0.4900439105662921, 40.}, {0.4996811224489795, 40.}}], 
         LineBox[{{0.5003188775510203, 40.}, {0.5306110548558273, 40.}, {
          0.5503099851466406, 40.}, {0.5583946127708154, 40.}}], 
         LineBox[{{0.5590323678728563, 40.}, {0.5926201946734201, 40.}, {
          0.6014006721626074, 40.}}], 
         LineBox[{{0.6020384272646483, 40.}, {0.6173654092667581, 40.}}], 
         LineBox[{{0.618003164368799, 40.}, {0.6531622996938181, 40.}, {
          0.6712162878576063, 40.}}], 
         LineBox[{{0.6718540429596472, 40.}, {0.6914721915541279, 40.}}], 
         LineBox[{{0.6921099466561688, 40.}, {0.7130729308153588, 40.}}], 
         LineBox[{{0.7137106859173997, 40.}, {0.7361575600903777, 40.}}], 
         LineBox[{{0.7367953151924186, 40.}, {0.760884997412721, 40.}}], 
         LineBox[{{0.7615227525147619, 40.}, {0.7874377028039664, 40.}}], 
         LineBox[{{0.7880754579060073, 40.}, {0.8148053574743983, 40.}, {
          0.8160262055382804, 40.}}], 
         LineBox[{{0.8166639606403213, 40.}, {0.8468947179489374, 40.}}], 
         LineBox[{{0.8475324730509783, 40.}, {0.8767710559935172, 40.}, {
          0.8803281526848147, 40.}}], 
         LineBox[{{0.8809659077868556, 40.}, {0.9166609705537369, 40.}}], 
         LineBox[{{0.9172987256557777, 40.}, {0.9372697197154413, 40.}, {
          0.9562884414120368, 40.}}], 
         LineBox[{{0.9569261965140777, 40.}, {0.9780343083978288, 40.}, {
          0.9890171439948328, 40.}, {0.9999999795918367, 40.}}], 
         LineBox[{{0.14377931770249455`, 148.}, {0.14510356922815304`, 
          146.}, {0.14772631232748326`, 142.}, {0.15297179852614373`, 134.}, {
          0.15299159436723567`, 134.}}], 
         LineBox[{{0.19390157669027502`, 90.}, {0.19397756828819912`, 90.}, {
          0.19430917501454237`, 90.}, {0.19450861043674358`, 90.}}], 
         LineBox[{{0.25257403590648275`, 55.}, {0.254238444546683, 55.}}], 
         LineBox[{{0.2724429503231738, 47.}, {0.27286255220923167`, 47.}, {
          0.2731697988583268, 47.}, {0.2737842921565171, 47.}, {
          0.2743987854547075, 47.}, {0.2745437003209082, 47.}}], 
         LineBox[{{0.2930239758635046, 40.}, {0.2932228766176524, 40.}, {
          0.2935559210025376, 40.}, {0.29422200977230795`, 40.}, {
          0.2948880985420783, 40.}, {0.2956310658665206, 40.}}], 
         LineBox[{{0.3064570244118309, 40.}, {0.316844772284129, 40.}}], 
         LineBox[{{0.12403315649386236`, 187.}, {0.12645204660586423`, 
          181.}, {0.12735338684244668`, 179.}}], 
         LineBox[{{0.1879463569343954, 95.}, {0.18846514141001208`, 95.}}], 
         LineBox[{{0.20871088248336275`, 79.}, {0.20921054207652331`, 79.}, {
          0.21258576431707668`, 77.}}], 
         LineBox[{{0.2481092780419297, 57.}, {0.2484321459317103, 57.}, {
          0.24876142647766852`, 57.}, {0.24909070702362673`, 57.}, {
          0.24941998756958494`, 57.}, {0.24968112244897958`, 57.}}], 
         LineBox[{{0.26976557301468046`, 48.}, {0.27071182566556556`, 48.}, {
          0.271805195221133, 48.}}], 
         LineBox[{{0.2898697917124242, 41.}, {0.2908915659234562, 41.}, {
          0.2922237434629969, 41.}, {0.2923862207614638, 41.}}], 
         LineBox[{{0.19641004060212536`, 88.}, {0.19895166918334792`, 86.}, {
          0.1992832759096912, 86.}, {0.19961488263603444`, 86.}, {
          0.19968112244897954`, 86.}}], 
         LineBox[{{0.2962688209685614, 40.}, {0.30233222239248697`, 40.}}], 
         LineBox[{{0.18568241272139016`, 97.}, {0.186019006855961, 97.}, {
          0.1861685599176356, 97.}}], 
         LineBox[{{0.24594384979051317`, 58.}, {0.2461271821100029, 58.}, {
          0.24678574320191932`, 58.}, {0.2474443042938357, 58.}, {
          0.24747152293988886`, 58.}}], 
         LineBox[{{0.267147271763015, 49.}, {0.2676393591746139, 49.}, {
          0.26825385247280426`, 49.}, {0.2685610991218994, 49.}, {
          0.2688683457709946, 49.}, {0.2691278179126397, 49.}}], 
         LineBox[{{0.2867912868587282, 42.}, {0.286895033304834, 42.}, {
          0.2875611220746044, 42.}, {0.28822721084437475`, 42.}, {
          0.28856025522925993`, 42.}, {0.2888932996141451, 42.}, {
          0.2892263439990303, 42.}, {0.28923203661038344`, 42.}}], 
         LineBox[{{0.13429082485137642`, 165.}, {0.1344664363673435, 165.}, {
          0.13638015697227704`, 161.}}], 
         LineBox[{{0.15579932887546152`, 130.}, {0.1559013559806762, 130.}}], 
         LineBox[{{0.275181455422949, 46.}, {0.2756277720510881, 46.}, {
          0.2762422653492784, 46.}, {0.2768567586474687, 46.}, {
          0.2773454813752787, 46.}}], 
         LineBox[{{0.17054590298778058`, 112.}, {0.17082668216921043`, 
          112.}}], 
         LineBox[{{0.2503188775510204, 56.}, {0.2507371097534178, 56.}, {
          0.25139567084533415`, 56.}, {0.25193628080444197`, 56.}}], 
         LineBox[{{0.20166266422114756`, 84.}, {0.20193612972043717`, 84.}, {
          0.20226773644678042`, 84.}, {0.20238993970969568`, 84.}}], 
         LineBox[{{0.26208014085964954`, 51.}, {0.26259120940791314`, 51.}, {
          0.26324977049982956`, 51.}, {0.26357905104578777`, 51.}, {
          0.263908331591746, 51.}, {0.26394833080553765`, 51.}}], 
         LineBox[{{0.18457430233755312`, 98.}, {0.18469257995058802`, 98.}, {
          0.18502418667693127`, 98.}, {0.18504465761934932`, 98.}}], 
         LineBox[{{0.24382126118400915`, 59.}, {0.2441514988342537, 59.}, {
          0.2444807793802119, 59.}, {0.24481005992617008`, 59.}, {
          0.24513934047212826`, 59.}, {0.24530609468847234`, 59.}}], 
         LineBox[{{0.13314158693701794`, 167.}, {0.13314158693701794`, 
          167.}}], 
         LineBox[{{0.15434458977468696`, 132.}, {0.15443011445573002`, 
          132.}}], 
         LineBox[{{0.1742919569295584, 108.}, {0.17462148738436536`, 108.}}], 
         LineBox[{{0.19514636553878442`, 89.}, {0.19577228550008452`, 89.}}], 
         LineBox[{{0.25487619964872377`, 54.}, {0.2550177568508744, 54.}, {
          0.2553470373968326, 54.}, {0.25600559848874904`, 54.}, {
          0.2565891223355366, 54.}}], 
         LineBox[{{0.1384803598677819, 157.}, {0.1384803598677819, 157.}}], 
         LineBox[{{0.15958445692132167`, 125.}, {0.15973037128600345`, 
          125.}}], 
         LineBox[{{0.17925913816724348`, 103.}, {0.17965541249196582`, 
          103.}}], 
         LineBox[{{0.20031887755102037`, 85.}, {0.20102490911910673`, 85.}}], 
         LineBox[{{0.2596276434265749, 52.}, {0.25995696504024746`, 52.}, {
          0.26028624558620567`, 52.}, {0.2606155261321639, 52.}, {
          0.2609448066781221, 52.}, {0.2612740872240803, 52.}, {
          0.26144238575760875`, 52.}}], 
         LineBox[{{0.1669855442176871, 116.}, {0.16722124775653643`, 116.}}], 
         LineBox[{{0.18680631501967643`, 96.}, {0.18701382703499078`, 96.}, {
          0.18730860183235457`, 96.}}], 
         LineBox[{{0.20725551900261482`, 80.}, {0.20766267792912227`, 80.}, {
          0.20797225075860248`, 80.}, {0.20807312738132192`, 80.}}], 
         LineBox[{{0.2572268774375774, 53.}, {0.2573227206725818, 53.}, {
          0.25765200121854, 53.}, {0.2579812817644982, 53.}, {
          0.2586398428564146, 53.}, {0.2589898883245341, 53.}}], 
         LineBox[{{0.14139635359445415`, 152.}, {0.14139635359445415`, 
          152.}}], 
         LineBox[{{0.20302769481173652`, 83.}, {0.20326255662581022`, 83.}, {
          0.20359416335215347`, 83.}, {0.20377673249612172`, 83.}}], 
         LineBox[{{0.12195664463233233`, 192.}, {0.12195664463233233`, 
          192.}}], 
         LineBox[{{0.14314156260045371`, 149.}, {0.14314156260045371`, 
          149.}}], 
         LineBox[{{0.18348164613908016`, 99.}, {0.18369775977155828`, 99.}, {
          0.18393654723551228`, 99.}}], 
         LineBox[{{0.1327704581990216, 168.}, {0.1327704581990216, 168.}}], 
         LineBox[{{0.1536293494692765, 133.}, {0.15370683467264612`, 133.}}], 
         LineBox[{{0.16874340645043098`, 114.}, {0.16900121212601793`, 
          114.}}], 
         LineBox[{{0.18910289651205292`, 94.}, {0.18933507411939354`, 94.}, {
          0.1896385474299852, 94.}}], 
         LineBox[{{0.13800916291279855`, 158.}, {0.13800916291279855`, 
          158.}}], 
         LineBox[{{0.15880988014318964`, 126.}, {0.15887297049963678`, 
          126.}, {0.15894670181928083`, 126.}}], 
         LineBox[{{0.15653911108271704`, 129.}, {0.1565780702877228, 129.}, {
          0.1566496078284135, 129.}}], 
         LineBox[{{0.17623933742333633`, 106.}, {0.17659474894896943`, 
          106.}}], 
         LineBox[{{0.1914669549125948, 92.}, {0.19165632120379633`, 92.}, {
          0.19198792793013958`, 92.}, {0.19203749003348847`, 92.}}], 
         LineBox[{{0.16116105387143057`, 123.}, {0.16149571359896697`, 
          123.}, {0.16149571359896697`, 123.}}], 
         LineBox[{{0.12313905373253992`, 189.}, {0.12313905373253992`, 
          189.}}], 
         LineBox[{{0.1652706396029762, 118.}, {0.16548506857561265`, 118.}}], 
         LineBox[{{0.20582357794208245`, 81.}, {0.2064243866112014, 81.}, {
          0.206617763900574, 81.}}], 
         LineBox[{{0.15506786955777085`, 131.}, {0.15516157377342069`, 
          131.}}], 
         LineBox[{{0.19027630253202604`, 93.}, {0.19032989429842334`, 93.}, {
          0.1906615010247666, 93.}, {0.19082919981055396`, 93.}}], 
         LineBox[{{0.13911811496982274`, 156.}, {0.13914149706153978`, 
          156.}, {0.13914149706153978`, 156.}}], 
         LineBox[{{0.1603681263880443, 124.}, {0.16051218493671815`, 124.}, {
          0.16052329876938973`, 124.}}], 
         LineBox[{{0.15728736293045434`, 128.}, {0.15756159894997163`, 
          128.}, {0.15756159894997163`, 128.}}], 
         LineBox[{{0.17723250405101026`, 105.}, {0.1775299844889135, 105.}, {
          0.177601256836572, 105.}}], 
         LineBox[{{0.17239479955663306`, 110.}, {0.17269947035541916`, 
          110.}}], 
         LineBox[{{0.1926752451355293, 91.}, {0.19298274810916938`, 91.}, {
          0.19326382158823419`, 91.}}], 
         LineBox[{{0.14194105069069748`, 151.}, {0.14194105069069748`, 
          151.}}], 
         LineBox[{{0.16277536464048323`, 121.}, {0.16280708514863212`, 
          121.}, {0.16295934430271145`, 121.}}], 
         LineBox[{{0.18240411601408948`, 100.}, {0.1827287373283185, 100.}, {
          0.18284389103703932`, 100.}}], 
         LineBox[{{0.12144305300493968`, 193.}, {0.12144305300493968`, 
          193.}}], 
         LineBox[{{0.16359709940475228`, 120.}, {0.1637910403070367, 120.}}], 
         LineBox[{{0.1321289060202454, 169.}, {0.13213270309698077`, 169.}}], 
         LineBox[{{0.17333722545746, 109.}, {0.17365420182751756`, 109.}}], 
         LineBox[{{0.1374626788866515, 159.}, {0.1374626788866515, 159.}}], 
         LineBox[{{0.17823901193861283`, 104.}, {0.17862138306520264`, 
          104.}}], 
         LineBox[{{0.1661228236776535, 117.}, {0.16634778911564627`, 117.}}], 
         LineBox[{{0.14024891981639276`, 154.}, {0.14024891981639276`, 
          154.}}], 
         LineBox[{{0.18029316759400665`, 102.}, {0.1807036380252918, 102.}}], 
         LineBox[{{0.1227787846318529, 190.}, {0.1227787846318529, 190.}}], 
         LineBox[{{0.13377934203905878`, 166.}, {0.13377934203905878`, 
          166.}}], 
         LineBox[{{0.16963896722805877`, 113.}, {0.16990814788573974`, 
          113.}}], 
         LineBox[{{0.1221421034080162, 191.}, {0.1221421034080162, 191.}}], 
         LineBox[{{0.16442879540907754`, 119.}, {0.16463288450093536`, 
          119.}}], 
         LineBox[{{0.17146443727125127`, 111.}, {0.17175704445459222`, 
          111.}}], 
         LineBox[{{0.14081116159518128`, 153.}, {0.14081116159518128`, 
          153.}}], 
         LineBox[{{0.18134139312733263`, 101.}, {0.18176636091204865`, 
          101.}}], 
         LineBox[{{0.1234466504453095, 188.}, {0.1234466504453095, 188.}}], 
         LineBox[{{0.1752592424864062, 107.}, {0.1756015823212955, 107.}}], 
         LineBox[{{0.16785900285857727`, 115.}, {0.16810565134839014`, 
          115.}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{0.14257880579273832`, 150.}, {0.14257880579273832`, 
              150.}}], 
             
             Line[{{0.20441448759816255`, 82.}, {0.2048765224638004, 82.}, {
              0.2051858228400416, 82.}}], 
             
             Line[{{0.21322351941911752`, 76.}, {0.22407003789157337`, 70.}, {
              0.24318350608196831`, 60.}}], 
             
             Line[{{0.2645860859075784, 50.}, {0.2651813859818527, 50.}, {
              0.265795879280043, 50.}, {0.26610312592913815`, 50.}, {
              0.2664103725782333, 50.}, {0.2665095166609742, 50.}}], 
             
             Line[{{0.2779832364773195, 45.}, {0.2842306782257526, 43.}, {
              0.2848967669955229, 43.}, {0.2855628557652933, 43.}, {
              0.28589590015017846`, 43.}, {0.2861535317566874, 43.}}], 
             Line[{{0.30296997749452775`, 40.}, {0.30581926930979014`, 40.}}], 
             
             Line[{{0.3174825273861698, 40.}, {0.34598550825253294`, 40.}, {
              0.34640989103572384`, 40.}}], 
             Line[{{0.3470476461377646, 40.}, {0.3716250165547095, 40.}}], 
             
             Line[{{0.37226277165675026`, 40.}, {0.408314119808649, 40.}, {
              0.42908166102470946`, 40.}}], 
             
             Line[{{0.42971941612675024`, 40.}, {0.47019610473083556`, 40.}, {
              0.4895825151578101, 40.}}], 
             Line[{{0.4900439105662921, 40.}, {0.4996811224489795, 40.}}], 
             
             Line[{{0.5003188775510203, 40.}, {0.5306110548558273, 40.}, {
              0.5503099851466406, 40.}, {0.5583946127708154, 40.}}], 
             
             Line[{{0.5590323678728563, 40.}, {0.5926201946734201, 40.}, {
              0.6014006721626074, 40.}}], 
             Line[{{0.6020384272646483, 40.}, {0.6173654092667581, 40.}}], 
             
             Line[{{0.618003164368799, 40.}, {0.6531622996938181, 40.}, {
              0.6712162878576063, 40.}}], 
             Line[{{0.6718540429596472, 40.}, {0.6914721915541279, 40.}}], 
             Line[{{0.6921099466561688, 40.}, {0.7130729308153588, 40.}}], 
             Line[{{0.7137106859173997, 40.}, {0.7361575600903777, 40.}}], 
             Line[{{0.7367953151924186, 40.}, {0.760884997412721, 40.}}], 
             Line[{{0.7615227525147619, 40.}, {0.7874377028039664, 40.}}], 
             
             Line[{{0.7880754579060073, 40.}, {0.8148053574743983, 40.}, {
              0.8160262055382804, 40.}}], 
             Line[{{0.8166639606403213, 40.}, {0.8468947179489374, 40.}}], 
             
             Line[{{0.8475324730509783, 40.}, {0.8767710559935172, 40.}, {
              0.8803281526848147, 40.}}], 
             Line[{{0.8809659077868556, 40.}, {0.9166609705537369, 40.}}], 
             
             Line[{{0.9172987256557777, 40.}, {0.9372697197154413, 40.}, {
              0.9562884414120368, 40.}}], 
             
             Line[{{0.9569261965140777, 40.}, {0.9780343083978288, 40.}, {
              0.9890171439948328, 40.}, {0.9999999795918367, 40.}}], 
             
             Line[{{0.14377931770249455`, 148.}, {0.14510356922815304`, 
              146.}, {0.14772631232748326`, 142.}, {0.15297179852614373`, 
              134.}, {0.15299159436723567`, 134.}}], 
             
             Line[{{0.19390157669027502`, 90.}, {0.19397756828819912`, 90.}, {
              0.19430917501454237`, 90.}, {0.19450861043674358`, 90.}}], 
             Line[{{0.25257403590648275`, 55.}, {0.254238444546683, 55.}}], 
             
             Line[{{0.2724429503231738, 47.}, {0.27286255220923167`, 47.}, {
              0.2731697988583268, 47.}, {0.2737842921565171, 47.}, {
              0.2743987854547075, 47.}, {0.2745437003209082, 47.}}], 
             
             Line[{{0.2930239758635046, 40.}, {0.2932228766176524, 40.}, {
              0.2935559210025376, 40.}, {0.29422200977230795`, 40.}, {
              0.2948880985420783, 40.}, {0.2956310658665206, 40.}}], 
             Line[{{0.3064570244118309, 40.}, {0.316844772284129, 40.}}], 
             
             Line[{{0.12403315649386236`, 187.}, {0.12645204660586423`, 
              181.}, {0.12735338684244668`, 179.}}], 
             Line[{{0.1879463569343954, 95.}, {0.18846514141001208`, 95.}}], 
             Line[{{0.20871088248336275`, 79.}, {0.20921054207652331`, 79.}, {
              0.21258576431707668`, 77.}}], 
             
             Line[{{0.2481092780419297, 57.}, {0.2484321459317103, 57.}, {
              0.24876142647766852`, 57.}, {0.24909070702362673`, 57.}, {
              0.24941998756958494`, 57.}, {0.24968112244897958`, 57.}}], 
             
             Line[{{0.26976557301468046`, 48.}, {0.27071182566556556`, 48.}, {
              0.271805195221133, 48.}}], 
             
             Line[{{0.2898697917124242, 41.}, {0.2908915659234562, 41.}, {
              0.2922237434629969, 41.}, {0.2923862207614638, 41.}}], 
             
             Line[{{0.19641004060212536`, 88.}, {0.19895166918334792`, 86.}, {
              0.1992832759096912, 86.}, {0.19961488263603444`, 86.}, {
              0.19968112244897954`, 86.}}], 
             Line[{{0.2962688209685614, 40.}, {0.30233222239248697`, 40.}}], 
             
             Line[{{0.18568241272139016`, 97.}, {0.186019006855961, 97.}, {
              0.1861685599176356, 97.}}], 
             
             Line[{{0.24594384979051317`, 58.}, {0.2461271821100029, 58.}, {
              0.24678574320191932`, 58.}, {0.2474443042938357, 58.}, {
              0.24747152293988886`, 58.}}], 
             
             Line[{{0.267147271763015, 49.}, {0.2676393591746139, 49.}, {
              0.26825385247280426`, 49.}, {0.2685610991218994, 49.}, {
              0.2688683457709946, 49.}, {0.2691278179126397, 49.}}], 
             
             Line[{{0.2867912868587282, 42.}, {0.286895033304834, 42.}, {
              0.2875611220746044, 42.}, {0.28822721084437475`, 42.}, {
              0.28856025522925993`, 42.}, {0.2888932996141451, 42.}, {
              0.2892263439990303, 42.}, {0.28923203661038344`, 42.}}], 
             
             Line[{{0.13429082485137642`, 165.}, {0.1344664363673435, 165.}, {
              0.13638015697227704`, 161.}}], 
             Line[{{0.15579932887546152`, 130.}, {0.1559013559806762, 130.}}], 
             
             Line[{{0.275181455422949, 46.}, {0.2756277720510881, 46.}, {
              0.2762422653492784, 46.}, {0.2768567586474687, 46.}, {
              0.2773454813752787, 46.}}], 
             
             Line[{{0.17054590298778058`, 112.}, {0.17082668216921043`, 
              112.}}], 
             
             Line[{{0.2503188775510204, 56.}, {0.2507371097534178, 56.}, {
              0.25139567084533415`, 56.}, {0.25193628080444197`, 56.}}], 
             
             Line[{{0.20166266422114756`, 84.}, {0.20193612972043717`, 84.}, {
              0.20226773644678042`, 84.}, {0.20238993970969568`, 84.}}], 
             
             Line[{{0.26208014085964954`, 51.}, {0.26259120940791314`, 51.}, {
              0.26324977049982956`, 51.}, {0.26357905104578777`, 51.}, {
              0.263908331591746, 51.}, {0.26394833080553765`, 51.}}], 
             
             Line[{{0.18457430233755312`, 98.}, {0.18469257995058802`, 98.}, {
              0.18502418667693127`, 98.}, {0.18504465761934932`, 98.}}], 
             
             Line[{{0.24382126118400915`, 59.}, {0.2441514988342537, 59.}, {
              0.2444807793802119, 59.}, {0.24481005992617008`, 59.}, {
              0.24513934047212826`, 59.}, {0.24530609468847234`, 59.}}], 
             
             Line[{{0.13314158693701794`, 167.}, {0.13314158693701794`, 
              167.}}], 
             
             Line[{{0.15434458977468696`, 132.}, {0.15443011445573002`, 
              132.}}], 
             Line[{{0.1742919569295584, 108.}, {0.17462148738436536`, 108.}}], 
             Line[{{0.19514636553878442`, 89.}, {0.19577228550008452`, 89.}}], 
             
             Line[{{0.25487619964872377`, 54.}, {0.2550177568508744, 54.}, {
              0.2553470373968326, 54.}, {0.25600559848874904`, 54.}, {
              0.2565891223355366, 54.}}], 
             Line[{{0.1384803598677819, 157.}, {0.1384803598677819, 157.}}], 
             
             Line[{{0.15958445692132167`, 125.}, {0.15973037128600345`, 
              125.}}], 
             
             Line[{{0.17925913816724348`, 103.}, {0.17965541249196582`, 
              103.}}], 
             Line[{{0.20031887755102037`, 85.}, {0.20102490911910673`, 85.}}], 
             
             Line[{{0.2596276434265749, 52.}, {0.25995696504024746`, 52.}, {
              0.26028624558620567`, 52.}, {0.2606155261321639, 52.}, {
              0.2609448066781221, 52.}, {0.2612740872240803, 52.}, {
              0.26144238575760875`, 52.}}], 
             Line[{{0.1669855442176871, 116.}, {0.16722124775653643`, 116.}}], 
             
             Line[{{0.18680631501967643`, 96.}, {0.18701382703499078`, 96.}, {
              0.18730860183235457`, 96.}}], 
             
             Line[{{0.20725551900261482`, 80.}, {0.20766267792912227`, 80.}, {
              0.20797225075860248`, 80.}, {0.20807312738132192`, 80.}}], 
             
             Line[{{0.2572268774375774, 53.}, {0.2573227206725818, 53.}, {
              0.25765200121854, 53.}, {0.2579812817644982, 53.}, {
              0.2586398428564146, 53.}, {0.2589898883245341, 53.}}], 
             
             Line[{{0.14139635359445415`, 152.}, {0.14139635359445415`, 
              152.}}], 
             
             Line[{{0.20302769481173652`, 83.}, {0.20326255662581022`, 83.}, {
              0.20359416335215347`, 83.}, {0.20377673249612172`, 83.}}], 
             
             Line[{{0.12195664463233233`, 192.}, {0.12195664463233233`, 
              192.}}], 
             
             Line[{{0.14314156260045371`, 149.}, {0.14314156260045371`, 
              149.}}], 
             
             Line[{{0.18348164613908016`, 99.}, {0.18369775977155828`, 99.}, {
              0.18393654723551228`, 99.}}], 
             Line[{{0.1327704581990216, 168.}, {0.1327704581990216, 168.}}], 
             Line[{{0.1536293494692765, 133.}, {0.15370683467264612`, 133.}}], 
             
             Line[{{0.16874340645043098`, 114.}, {0.16900121212601793`, 
              114.}}], 
             
             Line[{{0.18910289651205292`, 94.}, {0.18933507411939354`, 94.}, {
              0.1896385474299852, 94.}}], 
             
             Line[{{0.13800916291279855`, 158.}, {0.13800916291279855`, 
              158.}}], 
             
             Line[{{0.15880988014318964`, 126.}, {0.15887297049963678`, 
              126.}, {0.15894670181928083`, 126.}}], 
             
             Line[{{0.15653911108271704`, 129.}, {0.1565780702877228, 129.}, {
              0.1566496078284135, 129.}}], 
             
             Line[{{0.17623933742333633`, 106.}, {0.17659474894896943`, 
              106.}}], 
             
             Line[{{0.1914669549125948, 92.}, {0.19165632120379633`, 92.}, {
              0.19198792793013958`, 92.}, {0.19203749003348847`, 92.}}], 
             
             Line[{{0.16116105387143057`, 123.}, {0.16149571359896697`, 
              123.}, {0.16149571359896697`, 123.}}], 
             
             Line[{{0.12313905373253992`, 189.}, {0.12313905373253992`, 
              189.}}], 
             Line[{{0.1652706396029762, 118.}, {0.16548506857561265`, 118.}}], 
             
             Line[{{0.20582357794208245`, 81.}, {0.2064243866112014, 81.}, {
              0.206617763900574, 81.}}], 
             
             Line[{{0.15506786955777085`, 131.}, {0.15516157377342069`, 
              131.}}], 
             
             Line[{{0.19027630253202604`, 93.}, {0.19032989429842334`, 93.}, {
              0.1906615010247666, 93.}, {0.19082919981055396`, 93.}}], 
             
             Line[{{0.13911811496982274`, 156.}, {0.13914149706153978`, 
              156.}, {0.13914149706153978`, 156.}}], 
             
             Line[{{0.1603681263880443, 124.}, {0.16051218493671815`, 124.}, {
              0.16052329876938973`, 124.}}], 
             
             Line[{{0.15728736293045434`, 128.}, {0.15756159894997163`, 
              128.}, {0.15756159894997163`, 128.}}], 
             
             Line[{{0.17723250405101026`, 105.}, {0.1775299844889135, 105.}, {
              0.177601256836572, 105.}}], 
             
             Line[{{0.17239479955663306`, 110.}, {0.17269947035541916`, 
              110.}}], 
             
             Line[{{0.1926752451355293, 91.}, {0.19298274810916938`, 91.}, {
              0.19326382158823419`, 91.}}], 
             
             Line[{{0.14194105069069748`, 151.}, {0.14194105069069748`, 
              151.}}], 
             
             Line[{{0.16277536464048323`, 121.}, {0.16280708514863212`, 
              121.}, {0.16295934430271145`, 121.}}], 
             
             Line[{{0.18240411601408948`, 100.}, {0.1827287373283185, 100.}, {
              0.18284389103703932`, 100.}}], 
             
             Line[{{0.12144305300493968`, 193.}, {0.12144305300493968`, 
              193.}}], 
             Line[{{0.16359709940475228`, 120.}, {0.1637910403070367, 120.}}], 
             Line[{{0.1321289060202454, 169.}, {0.13213270309698077`, 169.}}], 
             Line[{{0.17333722545746, 109.}, {0.17365420182751756`, 109.}}], 
             Line[{{0.1374626788866515, 159.}, {0.1374626788866515, 159.}}], 
             
             Line[{{0.17823901193861283`, 104.}, {0.17862138306520264`, 
              104.}}], 
             Line[{{0.1661228236776535, 117.}, {0.16634778911564627`, 117.}}], 
             
             Line[{{0.14024891981639276`, 154.}, {0.14024891981639276`, 
              154.}}], 
             Line[{{0.18029316759400665`, 102.}, {0.1807036380252918, 102.}}], 
             Line[{{0.1227787846318529, 190.}, {0.1227787846318529, 190.}}], 
             
             Line[{{0.13377934203905878`, 166.}, {0.13377934203905878`, 
              166.}}], 
             
             Line[{{0.16963896722805877`, 113.}, {0.16990814788573974`, 
              113.}}], 
             Line[{{0.1221421034080162, 191.}, {0.1221421034080162, 191.}}], 
             
             Line[{{0.16442879540907754`, 119.}, {0.16463288450093536`, 
              119.}}], 
             
             Line[{{0.17146443727125127`, 111.}, {0.17175704445459222`, 
              111.}}], 
             
             Line[{{0.14081116159518128`, 153.}, {0.14081116159518128`, 
              153.}}], 
             
             Line[{{0.18134139312733263`, 101.}, {0.18176636091204865`, 
              101.}}], 
             Line[{{0.1234466504453095, 188.}, {0.1234466504453095, 188.}}], 
             Line[{{0.1752592424864062, 107.}, {0.1756015823212955, 107.}}], 
             
             Line[{{0.16785900285857727`, 115.}, {0.16810565134839014`, 
              115.}}]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {40., 193.86303436620346`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 40.000000000000085`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {40., 193.86303436620346`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 40.000000000000085`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{0.14257880579273832`, 150.}, {0.14257880579273832`, 150.}}], 
         Line[{{0.20441448759816255`, 82.}, {0.2048765224638004, 82.}, {
          0.2051858228400416, 82.}}], 
         Line[{{0.21322351941911752`, 76.}, {0.22407003789157337`, 70.}, {
          0.24318350608196831`, 60.}}], 
         Line[{{0.2645860859075784, 50.}, {0.2651813859818527, 50.}, {
          0.265795879280043, 50.}, {0.26610312592913815`, 50.}, {
          0.2664103725782333, 50.}, {0.2665095166609742, 50.}}], 
         Line[{{0.2779832364773195, 45.}, {0.2842306782257526, 43.}, {
          0.2848967669955229, 43.}, {0.2855628557652933, 43.}, {
          0.28589590015017846`, 43.}, {0.2861535317566874, 43.}}], 
         Line[{{0.30296997749452775`, 40.}, {0.30581926930979014`, 40.}}], 
         Line[{{0.3174825273861698, 40.}, {0.34598550825253294`, 40.}, {
          0.34640989103572384`, 40.}}], 
         Line[{{0.3470476461377646, 40.}, {0.3716250165547095, 40.}}], 
         Line[{{0.37226277165675026`, 40.}, {0.408314119808649, 40.}, {
          0.42908166102470946`, 40.}}], 
         Line[{{0.42971941612675024`, 40.}, {0.47019610473083556`, 40.}, {
          0.4895825151578101, 40.}}], 
         Line[{{0.4900439105662921, 40.}, {0.4996811224489795, 40.}}], 
         Line[{{0.5003188775510203, 40.}, {0.5306110548558273, 40.}, {
          0.5503099851466406, 40.}, {0.5583946127708154, 40.}}], 
         Line[{{0.5590323678728563, 40.}, {0.5926201946734201, 40.}, {
          0.6014006721626074, 40.}}], 
         Line[{{0.6020384272646483, 40.}, {0.6173654092667581, 40.}}], 
         Line[{{0.618003164368799, 40.}, {0.6531622996938181, 40.}, {
          0.6712162878576063, 40.}}], 
         Line[{{0.6718540429596472, 40.}, {0.6914721915541279, 40.}}], 
         Line[{{0.6921099466561688, 40.}, {0.7130729308153588, 40.}}], 
         Line[{{0.7137106859173997, 40.}, {0.7361575600903777, 40.}}], 
         Line[{{0.7367953151924186, 40.}, {0.760884997412721, 40.}}], 
         Line[{{0.7615227525147619, 40.}, {0.7874377028039664, 40.}}], 
         Line[{{0.7880754579060073, 40.}, {0.8148053574743983, 40.}, {
          0.8160262055382804, 40.}}], 
         Line[{{0.8166639606403213, 40.}, {0.8468947179489374, 40.}}], 
         Line[{{0.8475324730509783, 40.}, {0.8767710559935172, 40.}, {
          0.8803281526848147, 40.}}], 
         Line[{{0.8809659077868556, 40.}, {0.9166609705537369, 40.}}], 
         Line[{{0.9172987256557777, 40.}, {0.9372697197154413, 40.}, {
          0.9562884414120368, 40.}}], 
         Line[{{0.9569261965140777, 40.}, {0.9780343083978288, 40.}, {
          0.9890171439948328, 40.}, {0.9999999795918367, 40.}}], 
         Line[{{0.14377931770249455`, 148.}, {0.14510356922815304`, 146.}, {
          0.14772631232748326`, 142.}, {0.15297179852614373`, 134.}, {
          0.15299159436723567`, 134.}}], 
         Line[{{0.19390157669027502`, 90.}, {0.19397756828819912`, 90.}, {
          0.19430917501454237`, 90.}, {0.19450861043674358`, 90.}}], 
         Line[{{0.25257403590648275`, 55.}, {0.254238444546683, 55.}}], 
         Line[{{0.2724429503231738, 47.}, {0.27286255220923167`, 47.}, {
          0.2731697988583268, 47.}, {0.2737842921565171, 47.}, {
          0.2743987854547075, 47.}, {0.2745437003209082, 47.}}], 
         Line[{{0.2930239758635046, 40.}, {0.2932228766176524, 40.}, {
          0.2935559210025376, 40.}, {0.29422200977230795`, 40.}, {
          0.2948880985420783, 40.}, {0.2956310658665206, 40.}}], 
         Line[{{0.3064570244118309, 40.}, {0.316844772284129, 40.}}], 
         Line[{{0.12403315649386236`, 187.}, {0.12645204660586423`, 181.}, {
          0.12735338684244668`, 179.}}], 
         Line[{{0.1879463569343954, 95.}, {0.18846514141001208`, 95.}}], 
         Line[{{0.20871088248336275`, 79.}, {0.20921054207652331`, 79.}, {
          0.21258576431707668`, 77.}}], 
         Line[{{0.2481092780419297, 57.}, {0.2484321459317103, 57.}, {
          0.24876142647766852`, 57.}, {0.24909070702362673`, 57.}, {
          0.24941998756958494`, 57.}, {0.24968112244897958`, 57.}}], 
         Line[{{0.26976557301468046`, 48.}, {0.27071182566556556`, 48.}, {
          0.271805195221133, 48.}}], 
         Line[{{0.2898697917124242, 41.}, {0.2908915659234562, 41.}, {
          0.2922237434629969, 41.}, {0.2923862207614638, 41.}}], 
         Line[{{0.19641004060212536`, 88.}, {0.19895166918334792`, 86.}, {
          0.1992832759096912, 86.}, {0.19961488263603444`, 86.}, {
          0.19968112244897954`, 86.}}], 
         Line[{{0.2962688209685614, 40.}, {0.30233222239248697`, 40.}}], 
         Line[{{0.18568241272139016`, 97.}, {0.186019006855961, 97.}, {
          0.1861685599176356, 97.}}], 
         Line[{{0.24594384979051317`, 58.}, {0.2461271821100029, 58.}, {
          0.24678574320191932`, 58.}, {0.2474443042938357, 58.}, {
          0.24747152293988886`, 58.}}], 
         Line[{{0.267147271763015, 49.}, {0.2676393591746139, 49.}, {
          0.26825385247280426`, 49.}, {0.2685610991218994, 49.}, {
          0.2688683457709946, 49.}, {0.2691278179126397, 49.}}], 
         Line[{{0.2867912868587282, 42.}, {0.286895033304834, 42.}, {
          0.2875611220746044, 42.}, {0.28822721084437475`, 42.}, {
          0.28856025522925993`, 42.}, {0.2888932996141451, 42.}, {
          0.2892263439990303, 42.}, {0.28923203661038344`, 42.}}], 
         Line[{{0.13429082485137642`, 165.}, {0.1344664363673435, 165.}, {
          0.13638015697227704`, 161.}}], 
         Line[{{0.15579932887546152`, 130.}, {0.1559013559806762, 130.}}], 
         Line[{{0.275181455422949, 46.}, {0.2756277720510881, 46.}, {
          0.2762422653492784, 46.}, {0.2768567586474687, 46.}, {
          0.2773454813752787, 46.}}], 
         Line[{{0.17054590298778058`, 112.}, {0.17082668216921043`, 112.}}], 
         Line[{{0.2503188775510204, 56.}, {0.2507371097534178, 56.}, {
          0.25139567084533415`, 56.}, {0.25193628080444197`, 56.}}], 
         Line[{{0.20166266422114756`, 84.}, {0.20193612972043717`, 84.}, {
          0.20226773644678042`, 84.}, {0.20238993970969568`, 84.}}], 
         Line[{{0.26208014085964954`, 51.}, {0.26259120940791314`, 51.}, {
          0.26324977049982956`, 51.}, {0.26357905104578777`, 51.}, {
          0.263908331591746, 51.}, {0.26394833080553765`, 51.}}], 
         Line[{{0.18457430233755312`, 98.}, {0.18469257995058802`, 98.}, {
          0.18502418667693127`, 98.}, {0.18504465761934932`, 98.}}], 
         Line[{{0.24382126118400915`, 59.}, {0.2441514988342537, 59.}, {
          0.2444807793802119, 59.}, {0.24481005992617008`, 59.}, {
          0.24513934047212826`, 59.}, {0.24530609468847234`, 59.}}], 
         Line[{{0.13314158693701794`, 167.}, {0.13314158693701794`, 167.}}], 
         Line[{{0.15434458977468696`, 132.}, {0.15443011445573002`, 132.}}], 
         Line[{{0.1742919569295584, 108.}, {0.17462148738436536`, 108.}}], 
         Line[{{0.19514636553878442`, 89.}, {0.19577228550008452`, 89.}}], 
         Line[{{0.25487619964872377`, 54.}, {0.2550177568508744, 54.}, {
          0.2553470373968326, 54.}, {0.25600559848874904`, 54.}, {
          0.2565891223355366, 54.}}], 
         Line[{{0.1384803598677819, 157.}, {0.1384803598677819, 157.}}], 
         Line[{{0.15958445692132167`, 125.}, {0.15973037128600345`, 125.}}], 
         Line[{{0.17925913816724348`, 103.}, {0.17965541249196582`, 103.}}], 
         Line[{{0.20031887755102037`, 85.}, {0.20102490911910673`, 85.}}], 
         Line[{{0.2596276434265749, 52.}, {0.25995696504024746`, 52.}, {
          0.26028624558620567`, 52.}, {0.2606155261321639, 52.}, {
          0.2609448066781221, 52.}, {0.2612740872240803, 52.}, {
          0.26144238575760875`, 52.}}], 
         Line[{{0.1669855442176871, 116.}, {0.16722124775653643`, 116.}}], 
         Line[{{0.18680631501967643`, 96.}, {0.18701382703499078`, 96.}, {
          0.18730860183235457`, 96.}}], 
         Line[{{0.20725551900261482`, 80.}, {0.20766267792912227`, 80.}, {
          0.20797225075860248`, 80.}, {0.20807312738132192`, 80.}}], 
         Line[{{0.2572268774375774, 53.}, {0.2573227206725818, 53.}, {
          0.25765200121854, 53.}, {0.2579812817644982, 53.}, {
          0.2586398428564146, 53.}, {0.2589898883245341, 53.}}], 
         Line[{{0.14139635359445415`, 152.}, {0.14139635359445415`, 152.}}], 
         Line[{{0.20302769481173652`, 83.}, {0.20326255662581022`, 83.}, {
          0.20359416335215347`, 83.}, {0.20377673249612172`, 83.}}], 
         Line[{{0.12195664463233233`, 192.}, {0.12195664463233233`, 192.}}], 
         Line[{{0.14314156260045371`, 149.}, {0.14314156260045371`, 149.}}], 
         Line[{{0.18348164613908016`, 99.}, {0.18369775977155828`, 99.}, {
          0.18393654723551228`, 99.}}], 
         Line[{{0.1327704581990216, 168.}, {0.1327704581990216, 168.}}], 
         Line[{{0.1536293494692765, 133.}, {0.15370683467264612`, 133.}}], 
         Line[{{0.16874340645043098`, 114.}, {0.16900121212601793`, 114.}}], 
         Line[{{0.18910289651205292`, 94.}, {0.18933507411939354`, 94.}, {
          0.1896385474299852, 94.}}], 
         Line[{{0.13800916291279855`, 158.}, {0.13800916291279855`, 158.}}], 
         Line[{{0.15880988014318964`, 126.}, {0.15887297049963678`, 126.}, {
          0.15894670181928083`, 126.}}], 
         Line[{{0.15653911108271704`, 129.}, {0.1565780702877228, 129.}, {
          0.1566496078284135, 129.}}], 
         Line[{{0.17623933742333633`, 106.}, {0.17659474894896943`, 106.}}], 
         Line[{{0.1914669549125948, 92.}, {0.19165632120379633`, 92.}, {
          0.19198792793013958`, 92.}, {0.19203749003348847`, 92.}}], 
         Line[{{0.16116105387143057`, 123.}, {0.16149571359896697`, 123.}, {
          0.16149571359896697`, 123.}}], 
         Line[{{0.12313905373253992`, 189.}, {0.12313905373253992`, 189.}}], 
         Line[{{0.1652706396029762, 118.}, {0.16548506857561265`, 118.}}], 
         Line[{{0.20582357794208245`, 81.}, {0.2064243866112014, 81.}, {
          0.206617763900574, 81.}}], 
         Line[{{0.15506786955777085`, 131.}, {0.15516157377342069`, 131.}}], 
         Line[{{0.19027630253202604`, 93.}, {0.19032989429842334`, 93.}, {
          0.1906615010247666, 93.}, {0.19082919981055396`, 93.}}], 
         Line[{{0.13911811496982274`, 156.}, {0.13914149706153978`, 156.}, {
          0.13914149706153978`, 156.}}], 
         Line[{{0.1603681263880443, 124.}, {0.16051218493671815`, 124.}, {
          0.16052329876938973`, 124.}}], 
         Line[{{0.15728736293045434`, 128.}, {0.15756159894997163`, 128.}, {
          0.15756159894997163`, 128.}}], 
         Line[{{0.17723250405101026`, 105.}, {0.1775299844889135, 105.}, {
          0.177601256836572, 105.}}], 
         Line[{{0.17239479955663306`, 110.}, {0.17269947035541916`, 110.}}], 
         Line[{{0.1926752451355293, 91.}, {0.19298274810916938`, 91.}, {
          0.19326382158823419`, 91.}}], 
         Line[{{0.14194105069069748`, 151.}, {0.14194105069069748`, 151.}}], 
         Line[{{0.16277536464048323`, 121.}, {0.16280708514863212`, 121.}, {
          0.16295934430271145`, 121.}}], 
         Line[{{0.18240411601408948`, 100.}, {0.1827287373283185, 100.}, {
          0.18284389103703932`, 100.}}], 
         Line[{{0.12144305300493968`, 193.}, {0.12144305300493968`, 193.}}], 
         Line[{{0.16359709940475228`, 120.}, {0.1637910403070367, 120.}}], 
         Line[{{0.1321289060202454, 169.}, {0.13213270309698077`, 169.}}], 
         Line[{{0.17333722545746, 109.}, {0.17365420182751756`, 109.}}], 
         Line[{{0.1374626788866515, 159.}, {0.1374626788866515, 159.}}], 
         Line[{{0.17823901193861283`, 104.}, {0.17862138306520264`, 104.}}], 
         Line[{{0.1661228236776535, 117.}, {0.16634778911564627`, 117.}}], 
         Line[{{0.14024891981639276`, 154.}, {0.14024891981639276`, 154.}}], 
         Line[{{0.18029316759400665`, 102.}, {0.1807036380252918, 102.}}], 
         Line[{{0.1227787846318529, 190.}, {0.1227787846318529, 190.}}], 
         Line[{{0.13377934203905878`, 166.}, {0.13377934203905878`, 166.}}], 
         Line[{{0.16963896722805877`, 113.}, {0.16990814788573974`, 113.}}], 
         Line[{{0.1221421034080162, 191.}, {0.1221421034080162, 191.}}], 
         Line[{{0.16442879540907754`, 119.}, {0.16463288450093536`, 119.}}], 
         Line[{{0.17146443727125127`, 111.}, {0.17175704445459222`, 111.}}], 
         Line[{{0.14081116159518128`, 153.}, {0.14081116159518128`, 153.}}], 
         Line[{{0.18134139312733263`, 101.}, {0.18176636091204865`, 101.}}], 
         Line[{{0.1234466504453095, 188.}, {0.1234466504453095, 188.}}], 
         Line[{{0.1752592424864062, 107.}, {0.1756015823212955, 107.}}], 
         Line[{{0.16785900285857727`, 115.}, {0.16810565134839014`, 115.}}]}, 
        "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {40., 193.86303436620346`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 40.000000000000085`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 40.000000000000085`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 1}, {40., 193.86303436620346`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.97722469209816*^9, {3.97722473169203*^9, 3.977224764748068*^9}, 
   3.977225027474312*^9, 3.9772251444541225`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"93ff151a-ff56-634d-b4d4-c19141e0997e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "3"}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.03"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{"40", ",", 
      RowBox[{"Ceiling", "[", 
       RowBox[{
        RowBox[{"-", "49.69696969696988`"}], "+", 
        FractionBox["2.6961038961038746`", 
         SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
        FractionBox["46.620779220779355`", "\[CapitalDelta]"]}], "]"}]}], 
     "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"NbarLCA", "[", 
      RowBox[{
       RowBox[{"statesLCA", "[", 
        RowBox[{
        "nm", ",", "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], 
        "]"}], ",", "c"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.17", ",", 
       RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GKP3", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.17", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766402069662857`*^9, 3.9766402125312805`*^9}, {
  3.9766412150463295`*^9, 3.976641215409712*^9}, {3.9772245728795757`*^9, 
  3.9772245736981506`*^9}, {3.977224606159649*^9, 3.9772246663578663`*^9}, {
  3.977224821971033*^9, 3.9772248720395184`*^9}, {3.977225149420847*^9, 
  3.977225150964054*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"32925db5-5a50-9d49-a411-d66c839ff10e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.1635253132987222`", ",", "0.9311989734342782`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2037598556709432`", ",", "0.9360121893581582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2575998537341213`", ",", "0.9412329691649091`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3272367501522908`", ",", "0.9468380593478025`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4153045948050185`", ",", "0.9527769816801365`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5253139697764206`", ",", "0.9589710511871326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6623705366018937`", ",", "0.9653121682309782`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8363376954397475`", ",", "0.9716763586981292`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0571584358846726`", ",", "0.9778493145846019`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3430203708041892`", ",", "0.9836154050976067`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.717069867034657`", ",", "0.9887111318040175`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2082837669774826`", ",", "0.9928839678051474`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.851103517023497`", ",", "0.9959734146773148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.677282488588367`", ",", "0.9979842028493804`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.908078503639609`", ",", "0.9990832450821294`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.505680980770919`", ",", "0.9996388654898557`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.838056583094508`", ",", "0.9998070673341077`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.383085934701281`", ",", "0.9998870134113185`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9772245861488476`*^9, 3.977224667829817*^9}, {
   3.9772248264808807`*^9, 3.977224856828705*^9}, 3.977225071776272*^9, 
   3.977225192259533*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"83762127-355e-e44e-9426-35f3e0942056"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], 
         LineBox[{{1.1635253132987222`, 0.9311989734342782}, {
          1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
          0.9412329691649091}, {1.3272367501522908`, 0.9468380593478025}, {
          1.4153045948050185`, 0.9527769816801365}, {1.5253139697764206`, 
          0.9589710511871326}, {1.6623705366018937`, 0.9653121682309782}, {
          1.8363376954397475`, 0.9716763586981292}, {2.0571584358846726`, 
          0.9778493145846019}, {2.3430203708041892`, 0.9836154050976067}, {
          2.717069867034657, 0.9887111318040175}, {3.2082837669774826`, 
          0.9928839678051474}, {3.851103517023497, 0.9959734146773148}, {
          4.677282488588367, 0.9979842028493804}, {5.908078503639609, 
          0.9990832450821294}, {7.505680980770919, 0.9996388654898557}, {
          9.838056583094508, 0.9998070673341077}, {13.383085934701281`, 
          0.9998870134113185}}]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Line[{{1.1635253132987222`, 0.9311989734342782}, {
              1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
              0.9412329691649091}, {1.3272367501522908`, 
              0.9468380593478025}, {1.4153045948050185`, 
              0.9527769816801365}, {1.5253139697764206`, 
              0.9589710511871326}, {1.6623705366018937`, 
              0.9653121682309782}, {1.8363376954397475`, 
              0.9716763586981292}, {2.0571584358846726`, 
              0.9778493145846019}, {2.3430203708041892`, 
              0.9836154050976067}, {2.717069867034657, 0.9887111318040175}, {
              3.2082837669774826`, 0.9928839678051474}, {3.851103517023497, 
              0.9959734146773148}, {4.677282488588367, 0.9979842028493804}, {
              5.908078503639609, 0.9990832450821294}, {7.505680980770919, 
              0.9996388654898557}, {9.838056583094508, 0.9998070673341077}, {
              13.383085934701281`, 0.9998870134113185}}]}, 
            "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 13.383085934701281`}, {0.9273829712133339, 
              0.9998870134113185}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.9273829712133339}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 13.383085934701281`}, {0.9273829712133339, 
             0.9998870134113185}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.9273829712133339}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[{{1.1635253132987222`, 0.9311989734342782}, {
          1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
          0.9412329691649091}, {1.3272367501522908`, 0.9468380593478025}, {
          1.4153045948050185`, 0.9527769816801365}, {1.5253139697764206`, 
          0.9589710511871326}, {1.6623705366018937`, 0.9653121682309782}, {
          1.8363376954397475`, 0.9716763586981292}, {2.0571584358846726`, 
          0.9778493145846019}, {2.3430203708041892`, 0.9836154050976067}, {
          2.717069867034657, 0.9887111318040175}, {3.2082837669774826`, 
          0.9928839678051474}, {3.851103517023497, 0.9959734146773148}, {
          4.677282488588367, 0.9979842028493804}, {5.908078503639609, 
          0.9990832450821294}, {7.505680980770919, 0.9996388654898557}, {
          9.838056583094508, 0.9998070673341077}, {13.383085934701281`, 
          0.9998870134113185}}]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 13.383085934701281`}, {0.9273829712133339, 
          0.9998870134113185}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.9273829712133339}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9273829712133339},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 13.383085934701281`}, {0.9273829712133339, 
    0.9998870134113185}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9772245861488476`*^9, 3.977224667829817*^9}, {
   3.9772248264808807`*^9, 3.977224856828705*^9}, 3.977225071776272*^9, 
   3.977225192323494*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"ff7885a4-6121-144c-8502-325a6d352807"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GKP3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.1635253132987222`", ",", "0.9311989734342782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2037598556709432`", ",", "0.9360121893581582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2575998537341213`", ",", "0.9412329691649091`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3272367501522908`", ",", "0.9468380593478025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4153045948050185`", ",", "0.9527769816801365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5253139697764206`", ",", "0.9589710511871326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6623705366018937`", ",", "0.9653121682309782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8363376954397475`", ",", "0.9716763586981292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.0571584358846726`", ",", "0.9778493145846019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3430203708041892`", ",", "0.9836154050976067`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.717069867034657`", ",", "0.9887111318040175`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.2082837669774826`", ",", "0.9928839678051474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.851103517023497`", ",", "0.9959734146773148`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.677282488588367`", ",", "0.9979842028493804`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.908078503639609`", ",", "0.9990832450821294`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.505680980770919`", ",", "0.9996388654898557`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"9.838056583094508`", ",", "0.9998070673341077`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"13.383085934701281`", ",", "0.9998870134113185`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9771500659691906`*^9, 3.9771500708806763`*^9}, {
   3.977225137196844*^9, 3.977225138253998*^9}, 3.97722520231032*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"c9b84843-80ee-8f4c-9dec-d2ae7bafcea3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GKP K=5", "Subsection",
 CellChangeTimes->{{3.976640201811159*^9, 3.9766402030017204`*^9}, {
  3.9766402354613304`*^9, 
  3.976640235780203*^9}},ExpressionUUID->"d2638fe7-a1da-ba4e-b69f-\
b3b57535fbfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"GKP5", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.19", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766402069662857`*^9, 3.9766402299770107`*^9}, {
  3.976641102444332*^9, 3.9766411037419815`*^9}, {3.97722524683362*^9, 
  3.9772253512585278`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b5b2b3e9-8120-7041-bb51-37be393d706f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.1371910834148173`", ",", "0.8583774111084926`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1490847670893927`", ",", "0.8621119668203967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1654042429967286`", ",", "0.8660391211284385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.186507049270434`", ",", "0.8701679961398456`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2127776721806343`", ",", "0.8745077981205942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2446460363449035`", ",", "0.8790686710370011`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2826211836182204`", ",", "0.8838627431557048`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3273456120582168`", ",", "0.8889051967954061`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3796761516554383`", ",", "0.8942150890305399`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4407974781621777`", ",", "0.8998155439099589`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5124180829488454`", ",", "0.9057462595952128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5968829541741627`", ",", "0.9120165365136153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6975431195453545`", ",", "0.9186586186383165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.819042574605696`", ",", "0.9256859445944287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9677441285974884`", ",", "0.9330905237771577`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1522152648243487`", ",", "0.94082995203817`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3837505863541106`", ",", "0.9488132327964014`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6768560102053827`", ",", "0.9568884961752481`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.049583036234947`", ",", "0.9648377274390458`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.523606444542414`", ",", "0.9723831381207524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.12407500101041`", ",", "0.9792171394274439`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.936248481233303`", ",", "0.9853255193377922`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.887463159322135`", ",", "0.9900340987673413`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.29618607048973`", ",", "0.9937492157185633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.825455637427`", ",", "0.9960635529310307`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.172287502102018`", ",", "0.9977462340722002`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.977225252099964*^9, 3.9772252929751587`*^9}, 
   3.9772253285872326`*^9, 3.97722539219495*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"2b64da1d-68a1-d84d-9b6c-327ce2d5353d"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{1.9281265746921719`, 12.172287502102018`}, {
             0.8506346987216221, 0.9977462340722002}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {1.9281265746921719`, 0.8506346987216221}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{1.9281265746921719`, 12.172287502102018`}, {
            0.8506346987216221, 0.9977462340722002}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {1.9281265746921719`, 0.8506346987216221}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{1.9281265746921719`, 12.172287502102018`}, {
         0.8506346987216221, 0.9977462340722002}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {1.9281265746921719`, 0.8506346987216221}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.9281265746921719`, 0.8506346987216221},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{1.9281265746921719`, 12.172287502102018`}, {0.8506346987216221,
    0.9977462340722002}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.977225252099964*^9, 3.9772252929751587`*^9}, 
   3.9772253285872326`*^9, 3.977225392240881*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"3de3a5a8-01d7-0044-a9af-af02e05f21ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GKP5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2.1371910834148173`", ",", "0.8583774111084926`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1490847670893927`", ",", "0.8621119668203967`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1654042429967286`", ",", "0.8660391211284385`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.186507049270434`", ",", "0.8701679961398456`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.2127776721806343`", ",", "0.8745077981205942`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2446460363449035`", ",", "0.8790686710370011`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2826211836182204`", ",", "0.8838627431557048`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3273456120582168`", ",", "0.8889051967954061`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3796761516554383`", ",", "0.8942150890305399`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4407974781621777`", ",", "0.8998155439099589`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5124180829488454`", ",", "0.9057462595952128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5968829541741627`", ",", "0.9120165365136153`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6975431195453545`", ",", "0.9186586186383165`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.819042574605696`", ",", "0.9256859445944287`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.9677441285974884`", ",", "0.9330905237771577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1522152648243487`", ",", "0.94082995203817`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3837505863541106`", ",", "0.9488132327964014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6768560102053827`", ",", "0.9568884961752481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.049583036234947`", ",", "0.9648377274390458`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.523606444542414`", ",", "0.9723831381207524`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.12407500101041`", ",", "0.9792171394274439`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.936248481233303`", ",", "0.9853255193377922`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.887463159322135`", ",", "0.9900340987673413`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"8.29618607048973`", ",", "0.9937492157185633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.825455637427`", ",", "0.9960635529310307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.172287502102018`", ",", "0.9977462340722002`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977150074492241*^9, 3.9771500795223866`*^9}, {
  3.9772254031041393`*^9, 3.97722540394166*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b6855bf6-b0c4-a641-b44b-c06dcd2b6750"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GKP K=7", "Subsection",
 CellChangeTimes->{{3.976640201811159*^9, 3.9766402030017204`*^9}, {
  3.976640237717304*^9, 
  3.9766402381256714`*^9}},ExpressionUUID->"ea0e5e80-a399-4b4e-b3b5-\
a40c2ae48325"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "7"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GKP7", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.18", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766402069662857`*^9, 3.976640232765217*^9}, {
  3.976641087994007*^9, 3.97664108812047*^9}, {3.976641197812271*^9, 
  3.976641198894188*^9}, {3.9772254431722584`*^9, 3.9772254822901344`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"189e7230-b824-6b4c-9144-a8672886af1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3.1386467838943135`", ",", "0.7912846301263181`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1432517753461053`", ",", "0.7950297078683034`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1519990644000484`", ",", "0.7989538828530334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1651241657780926`", ",", "0.8030710599712082`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.182874506658099`", ",", "0.8073971667018657`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2055215974048488`", ",", "0.8119512494499146`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2333841956344322`", ",", "0.8167567744505507`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2668664738478603`", ",", "0.8218430253036902`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3065156206732547`", ",", "0.8272464278421373`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3531038185923214`", ",", "0.8330115730058737`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4077393619272227`", ",", "0.8391944900647856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4720234020542255`", ",", "0.8458536057652422`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.548245100750169`", ",", "0.8530590073632492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.639657743106844`", ",", "0.8608827815489153`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7508462123500608`", ",", "0.8693946158773702`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.888225730760129`", ",", "0.8786525494387735`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.060697652028674`", ",", "0.8886886485092027`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.280440021112237`", ",", "0.8994874442308257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.563672782930386`", ",", "0.9109553051571967`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.930971003127802`", ",", "0.9228817538915116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.406388528129846`", ",", "0.93490136900665`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.151592856370097`", ",", "0.9483831477257769`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.976673578021026`", ",", "0.9595281484375777`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.271769788745038`", ",", "0.970891750286037`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.828162743314882`", ",", "0.9796991110543225`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.965601116301517`", ",", "0.9865408099235248`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.83804341518516`", ",", "0.9916110712177696`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.97722546255476*^9, 3.9772254744641685`*^9}, 
   3.9772255713796997`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"eb5cf7d2-e2d4-834f-953a-4a5956a9c62e"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{2.894909354075761, 14.83804341518516}, {
             0.7801553833990172, 0.9916110712177696}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {2.894909354075761, 0.7801553833990172}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{2.894909354075761, 14.83804341518516}, {
            0.7801553833990172, 0.9916110712177696}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {2.894909354075761, 0.7801553833990172}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{2.894909354075761, 14.83804341518516}, {
         0.7801553833990172, 0.9916110712177696}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {2.894909354075761, 0.7801553833990172}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.894909354075761, 0.7801553833990172},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{2.894909354075761, 14.83804341518516}, {0.7801553833990172, 
   0.9916110712177696}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.97722546255476*^9, 3.9772254744641685`*^9}, 
   3.977225571426918*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"24b1cb34-930b-f846-94a2-ecad8fdc8b1c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GKP7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.1386467838943135`", ",", "0.7912846301263181`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1432517753461053`", ",", "0.7950297078683034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1519990644000484`", ",", "0.7989538828530334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1651241657780926`", ",", "0.8030710599712082`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.182874506658099`", ",", "0.8073971667018657`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.2055215974048488`", ",", "0.8119512494499146`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2333841956344322`", ",", "0.8167567744505507`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2668664738478603`", ",", "0.8218430253036902`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3065156206732547`", ",", "0.8272464278421373`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3531038185923214`", ",", "0.8330115730058737`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4077393619272227`", ",", "0.8391944900647856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4720234020542255`", ",", "0.8458536057652422`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.548245100750169`", ",", "0.8530590073632492`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.639657743106844`", ",", "0.8608827815489153`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.7508462123500608`", ",", "0.8693946158773702`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.888225730760129`", ",", "0.8786525494387735`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.060697652028674`", ",", "0.8886886485092027`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.280440021112237`", ",", "0.8994874442308257`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.563672782930386`", ",", "0.9109553051571967`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.930971003127802`", ",", "0.9228817538915116`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.406388528129846`", ",", "0.93490136900665`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.151592856370097`", ",", "0.9483831477257769`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.976673578021026`", ",", "0.9595281484375777`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"8.271769788745038`", ",", "0.970891750286037`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.828162743314882`", ",", "0.9796991110543225`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"11.965601116301517`", ",", "0.9865408099235248`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14.83804341518516`", ",", "0.9916110712177696`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977150082745268*^9, 3.977150085679905*^9}, 
   3.9772255818562126`*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"cf5663b9-3877-4141-a36a-35b704b6e766"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GKP K=9", "Subsection",
 CellChangeTimes->{{3.976640201811159*^9, 3.9766402030017204`*^9}, {
  3.976640237717304*^9, 3.9766402381256714`*^9}, {3.9766406716582336`*^9, 
  3.9766406717162914`*^9}},ExpressionUUID->"4dbee191-4efa-c448-8867-\
0b5a2dd3f8ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "9"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GKP9", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.19", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766402069662857`*^9, 3.976640232765217*^9}, {
  3.9766406735513096`*^9, 3.9766406756670227`*^9}, {3.976641078954321*^9, 
  3.9766410790943146`*^9}, {3.976641194781111*^9, 3.9766411949898987`*^9}, {
  3.977225589371872*^9, 3.9772256779363785`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ac864dd4-58e8-1e45-b190-8ad916f6f34f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4.149767209981398`", ",", "0.7313228789634796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.149249994113325`", ",", "0.7348599043255912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.152953546960271`", ",", "0.7385565422097833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.161035775063029`", ",", "0.742428664393948`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.1736555759288265`", ",", "0.7464950872781398`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.190981480532521`", ",", "0.7507787173793709`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.21320920673069`", ",", "0.7553078792670727`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.240591323024191`", ",", "0.7601177383337258`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.273482504252852`", ",", "0.765251698310668`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.312404248752459`", ",", "0.7707626217592646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.3581333313875`", ",", "0.7767141746047387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.411823035655468`", ",", "0.7831800390159712`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.475163897111433`", ",", "0.7902453253770293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.550608454520615`", ",", "0.7980049394157386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.641690895901621`", ",", "0.8065621127278912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.7535014640047395`", ",", "0.8160253813128434`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.893411796097977`", ",", "0.8265029643624761`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.0721964113483455`", ",", "0.8380917819010185`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.305734873083218`", ",", "0.8508556514552125`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.617440527776175`", ",", "0.8647833245539237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.041286381194453`", ",", "0.8797132185294997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.538484672812936`", ",", "0.894813459803418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.306098838901002`", ",", "0.9118534194126612`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.44200693925353`", ",", "0.9299046145752854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.98575513368093`", ",", "0.946510986711667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.058569410245646`", ",", "0.9609889784670346`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9772256398185177`*^9, 3.9772256635653133`*^9}, 
   3.977225742863407*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"424b90e0-94bd-e146-a7cd-ad843a856ce6"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{3.9844725062772444`, 12.058569410245646`}, {
             0.7185636512132838, 0.9609889784670346}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {3.9844725062772444`, 0.7185636512132838}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{3.9844725062772444`, 12.058569410245646`}, {
            0.7185636512132838, 0.9609889784670346}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {3.9844725062772444`, 0.7185636512132838}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{3.9844725062772444`, 12.058569410245646`}, {
         0.7185636512132838, 0.9609889784670346}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {3.9844725062772444`, 0.7185636512132838}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.9844725062772444`, 0.7185636512132838},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{3.9844725062772444`, 12.058569410245646`}, {0.7185636512132838,
    0.9609889784670346}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9772256398185177`*^9, 3.9772256635653133`*^9}, 
   3.977225742911228*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"3bac74b7-730a-c049-b6ad-fc86e3646ccc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"GKP9", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4.149767209981398`", ",", "0.7313228789634796`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.149249994113325`", ",", "0.7348599043255912`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.152953546960271`", ",", "0.7385565422097833`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.161035775063029`", ",", "0.742428664393948`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1736555759288265`", ",", "0.7464950872781398`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.190981480532521`", ",", "0.7507787173793709`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.21320920673069`", ",", "0.7553078792670727`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.240591323024191`", ",", "0.7601177383337258`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.273482504252852`", ",", "0.765251698310668`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.312404248752459`", ",", "0.7707626217592646`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.3581333313875`", ",", "0.7767141746047387`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.411823035655468`", ",", "0.7831800390159712`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.475163897111433`", ",", "0.7902453253770293`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.550608454520615`", ",", "0.7980049394157386`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.641690895901621`", ",", "0.8065621127278912`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.7535014640047395`", ",", "0.8160253813128434`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.893411796097977`", ",", "0.8265029643624761`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.0721964113483455`", ",", "0.8380917819010185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.305734873083218`", ",", "0.8508556514552125`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.617440527776175`", ",", "0.8647833245539237`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.041286381194453`", ",", "0.8797132185294997`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.538484672812936`", ",", "0.894813459803418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.306098838901002`", ",", "0.9118534194126612`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"8.44200693925353`", ",", "0.9299046145752854`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9.98575513368093`", ",", "0.946510986711667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.058569410245646`", ",", "0.9609889784670346`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9771500891541386`*^9, 3.9771500919142036`*^9}, 
   3.977225755027025*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"16445f0c-2c33-9546-810f-3c0a127a9038"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCA qutrit, K=3", "Subsection",
 CellChangeTimes->{{3.9766400428379784`*^9, 3.9766400475638084`*^9}, {
  3.976640139347103*^9, 
  3.976640150189989*^9}},ExpressionUUID->"cdc7f581-47fd-d845-93e5-\
d3c6e79a87a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"LCA3", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.205", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766399860567303`*^9, 3.97664009685231*^9}, {
  3.9766401778706493`*^9, 3.9766401822560024`*^9}, {3.977225866957506*^9, 
  3.977225867706135*^9}, {3.9772263023581963`*^9, 3.977226350374508*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"78a450ba-44d3-3246-9d99-0fa85a46dc72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.3396266584175187`", ",", "0.9699311043916334`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3584312949783697`", ",", "0.9711713023291452`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3813690933840546`", ",", "0.9724397283597044`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.409060532686337`", ",", "0.9737381928851607`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4422408610706374`", ",", "0.9750689161151818`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4817792866678148`", ",", "0.9764343895143922`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.528702426346228`", ",", "0.9778371068698022`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5842242236175403`", ",", "0.9792791159739922`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6497858137573376`", ",", "0.980761342338411`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.727110567616206`", ",", "0.9822826555786778`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.818297158152691`", ",", "0.9838389235672347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.925895212824122`", ",", "0.9854211244918826`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.053116202896809`", ",", "0.9870150092014105`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.204045057087405`", ",", "0.9886001480199272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3839797958598243`", ",", "0.9901505684486521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5998898899167853`", ",", "0.99163674562729`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8610160756867566`", ",", "0.9930290165457936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.1795946141648175`", ",", "0.9943016943436903`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.571612718582934`", ",", "0.9954363143358694`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.0573383008399695`", ",", "0.9964216123531684`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.661485019130312`", ",", "0.9972476354045106`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.443694448583269`", ",", "0.9979639342648983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.4422711432715705`", ",", "0.9985474877568189`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.753726074720237`", ",", "0.9989903044853268`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.459828657001067`", ",", "0.9993388369803866`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.977226313053583*^9, 3.9772263321574993`*^9}, 
   3.977226385038992*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"5b79099f-f28f-d742-8986-9110465aafed"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{2.1704557834470335`, 10.459828657001067`}, {
             0.9682973414700385, 0.9993388369803866}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {2.1704557834470335`, 0.9682973414700385}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{2.1704557834470335`, 10.459828657001067`}, {
            0.9682973414700385, 0.9993388369803866}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {2.1704557834470335`, 0.9682973414700385}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{2.1704557834470335`, 10.459828657001067`}, {
         0.9682973414700385, 0.9993388369803866}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {2.1704557834470335`, 0.9682973414700385}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.1704557834470335`, 0.9682973414700385},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{2.1704557834470335`, 10.459828657001067`}, {0.9682973414700385,
    0.9993388369803866}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.977226313053583*^9, 3.9772263321574993`*^9}, 
   3.9772263850751457`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"6649e06f-a104-8c4a-8fe5-bba78770ed89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LCA3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2.3396266584175187`", ",", "0.9699311043916334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3584312949783697`", ",", "0.9711713023291452`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3813690933840546`", ",", "0.9724397283597044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.409060532686337`", ",", "0.9737381928851607`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.4422408610706374`", ",", "0.9750689161151818`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4817792866678148`", ",", "0.9764343895143922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.528702426346228`", ",", "0.9778371068698022`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.5842242236175403`", ",", "0.9792791159739922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6497858137573376`", ",", "0.980761342338411`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.727110567616206`", ",", "0.9822826555786778`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.818297158152691`", ",", "0.9838389235672347`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"2.925895212824122`", ",", "0.9854211244918826`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.053116202896809`", ",", "0.9870150092014105`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.204045057087405`", ",", "0.9886001480199272`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.3839797958598243`", ",", "0.9901505684486521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5998898899167853`", ",", "0.99163674562729`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8610160756867566`", ",", "0.9930290165457936`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1795946141648175`", ",", "0.9943016943436903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.571612718582934`", ",", "0.9954363143358694`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.0573383008399695`", ",", "0.9964216123531684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.661485019130312`", ",", "0.9972476354045106`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.443694448583269`", ",", "0.9979639342648983`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.4422711432715705`", ",", "0.9985474877568189`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.753726074720237`", ",", "0.9989903044853268`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"10.459828657001067`", ",", "0.9993388369803866`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977150125546425*^9, 3.9771501277549686`*^9}, {
  3.9772263933573494`*^9, 3.977226393590868*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"96ae3483-dc9b-354a-a672-1b64f92b903d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCA K=5", "Subsection",
 CellChangeTimes->{{3.9766400428379784`*^9, 3.9766400475638084`*^9}, {
  3.9766401364504166`*^9, 
  3.9766401519757996`*^9}},ExpressionUUID->"3ee39759-0fa1-c24f-a19a-\
c257cdd44468"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"LCA5", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.2", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766399860567303`*^9, 3.97664009685231*^9}, {
  3.9766401538096523`*^9, 3.976640153895548*^9}, {3.976640186494364*^9, 
  3.9766401895502377`*^9}, {3.9772258775076637`*^9, 3.977225901204727*^9}, {
  3.97722594049069*^9, 3.977225980983553*^9}, {3.9772261782332706`*^9, 
  3.9772261802718487`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"da42f3c9-1053-c248-9e5d-2398f378cfd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3.5653320177302916`", ",", "0.9349756133189433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5665991040257783`", ",", "0.9367743590951112`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5718957128183435`", ",", "0.938653957321172`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.581698129638333`", ",", "0.9406249898006128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5965983753498705`", ",", "0.9426983117700855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6173285912269812`", ",", "0.9448846113775714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.644789689779171`", ",", "0.9471938094078663`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.680084851914387`", ",", "0.9496342722961154`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7245586161604898`", ",", "0.9522118236882635`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.779842713423748`", ",", "0.9549285668122987`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8479108241166564`", ",", "0.9577815809311413`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9311458049492525`", ",", "0.9607615763334088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.032427323736292`", ",", "0.9638517255076692`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.155251314481395`", ",", "0.9670267859571277`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.303899989835439`", ",", "0.9702526920397798`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.483684617698294`", ",", "0.9734866620472695`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.701279118580971`", ",", "0.9766778549972351`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.965139741672888`", ",", "0.9797687381843475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.285957348729176`", ",", "0.9826975549448297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.677023470263565`", ",", "0.9854021365784392`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.154354834580837`", ",", "0.98782376199624`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.895302219612359`", ",", "0.9903486901520888`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.731466986804719`", ",", "0.9922793613119251`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.891289535330445`", ",", "0.9939929399237685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.334349162775979`", ",", "0.9953907848360004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12.496267908617117`", ",", "0.9966239773555491`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.977225907205059*^9, 3.9772259534577847`*^9}, 
   3.9772259953891487`*^9, 3.9772262863419304`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"52019f22-6922-c640-a170-2b84a74965a0"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{3.3792708533368248`, 12.496267908617117`}, {
             0.931550704205801, 0.9966239773555491}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {3.3792708533368248`, 0.931550704205801}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{3.3792708533368248`, 12.496267908617117`}, {
            0.931550704205801, 0.9966239773555491}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {3.3792708533368248`, 0.931550704205801}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{3.3792708533368248`, 12.496267908617117`}, {
         0.931550704205801, 0.9966239773555491}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {3.3792708533368248`, 0.931550704205801}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.3792708533368248`, 0.931550704205801},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{3.3792708533368248`, 12.496267908617117`}, {0.931550704205801, 
   0.9966239773555491}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.977225907205059*^9, 3.9772259534577847`*^9}, 
   3.9772259953891487`*^9, 3.9772262863889313`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"d665ead2-32bf-9749-80bc-01fed16d52d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LCA5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.5653320177302916`", ",", "0.9349756133189433`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5665991040257783`", ",", "0.9367743590951112`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5718957128183435`", ",", "0.938653957321172`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.581698129638333`", ",", "0.9406249898006128`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.5965983753498705`", ",", "0.9426983117700855`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6173285912269812`", ",", "0.9448846113775714`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.644789689779171`", ",", "0.9471938094078663`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.680084851914387`", ",", "0.9496342722961154`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.7245586161604898`", ",", "0.9522118236882635`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.779842713423748`", ",", "0.9549285668122987`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"3.8479108241166564`", ",", "0.9577815809311413`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9311458049492525`", ",", "0.9607615763334088`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.032427323736292`", ",", "0.9638517255076692`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.155251314481395`", ",", "0.9670267859571277`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.303899989835439`", ",", "0.9702526920397798`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.483684617698294`", ",", "0.9734866620472695`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.701279118580971`", ",", "0.9766778549972351`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.965139741672888`", ",", "0.9797687381843475`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.285957348729176`", ",", "0.9826975549448297`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.677023470263565`", ",", "0.9854021365784392`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.154354834580837`", ",", "0.98782376199624`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.895302219612359`", ",", "0.9903486901520888`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.731466986804719`", ",", "0.9922793613119251`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"8.891289535330445`", ",", "0.9939929399237685`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"10.334349162775979`", ",", "0.9953907848360004`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12.496267908617117`", ",", "0.9966239773555491`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977150100879879*^9, 3.977150104072771*^9}, 
   3.977226296209257*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"0b2d9200-f2de-8048-8ecf-378ca775e834"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCA K=7", "Subsection",
 CellChangeTimes->{{3.976640170664238*^9, 
  3.9766401717639256`*^9}},ExpressionUUID->"6da21c8b-3cc4-f74c-b29c-\
97b5f7b35239"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"LCA7", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.21", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766401681693783`*^9, 3.9766401955701923`*^9}, {
  3.9772264055184727`*^9, 3.977226465464319*^9}, {3.977226507525099*^9, 
  3.9772265092589397`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"f0cb2e97-6ff2-8e42-82f9-ee79c2de935c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4.911466517217523`", ",", "0.9034514171132175`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.894631712460732`", ",", "0.9055947742260994`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.882312346666531`", ",", "0.9078243472024287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.874820869465385`", ",", "0.910156435086773`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.872557031159426`", ",", "0.9126082891975714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.8760310043340045`", ",", "0.9151979096350972`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.885892260826991`", ",", "0.9179436801941002`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.902966234188152`", ",", "0.9208637756580698`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.928301506935572`", ",", "0.9239752837281744`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.9632310292645085`", ",", "0.9272930026742552`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.009451547134578`", ",", "0.9308279114823362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.069125742499481`", ",", "0.9345853601844873`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.145011668502028`", ",", "0.9385631088989012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.240624207207427`", ",", "0.9427494230590968`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.360436039805965`", ",", "0.9471215165431729`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.51013544603474`", ",", "0.951644643979304`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.696982981656727`", ",", "0.9562719978672556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.930355836068728`", ",", "0.9609450376310857`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.222632873672825`", ",", "0.9655927358437996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.590613348665778`", ",", "0.9701264366580983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.057556882856719`", ",", "0.9744252079000294`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.71534313578211`", ",", "0.9789279177204588`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.369240242915401`", ",", "0.9819590361631846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.450019279232809`", ",", "0.9856485949283743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.795037588223005`", ",", "0.9884527661869292`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9772264433414307`*^9, 3.97722648357572*^9}, 
   3.9772265718902645`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"0cfeb562-54da-fb48-a43d-14810839f5eb"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{4.749172019553946, 10.795037588223005`}, {
             0.8987291199424581, 0.9884527661869292}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {4.749172019553946, 0.8987291199424581}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{4.749172019553946, 10.795037588223005`}, {
            0.8987291199424581, 0.9884527661869292}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {4.749172019553946, 0.8987291199424581}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{4.749172019553946, 10.795037588223005`}, {
         0.8987291199424581, 0.9884527661869292}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {4.749172019553946, 0.8987291199424581}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.749172019553946, 0.8987291199424581},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{4.749172019553946, 10.795037588223005`}, {0.8987291199424581, 
   0.9884527661869292}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9772264433414307`*^9, 3.97722648357572*^9}, 
   3.9772265719590664`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"bd468509-a877-e446-bf7f-d2cc84ed4e12"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LCA7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4.911466517217523`", ",", "0.9034514171132175`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.894631712460732`", ",", "0.9055947742260994`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.882312346666531`", ",", "0.9078243472024287`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.874820869465385`", ",", "0.910156435086773`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.872557031159426`", ",", "0.9126082891975714`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.8760310043340045`", ",", "0.9151979096350972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.885892260826991`", ",", "0.9179436801941002`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.902966234188152`", ",", "0.9208637756580698`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.928301506935572`", ",", "0.9239752837281744`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"4.9632310292645085`", ",", "0.9272930026742552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.009451547134578`", ",", "0.9308279114823362`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.069125742499481`", ",", "0.9345853601844873`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.145011668502028`", ",", "0.9385631088989012`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.240624207207427`", ",", "0.9427494230590968`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.360436039805965`", ",", "0.9471215165431729`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.51013544603474`", ",", "0.951644643979304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.696982981656727`", ",", "0.9562719978672556`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"5.930355836068728`", ",", "0.9609450376310857`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.222632873672825`", ",", "0.9655927358437996`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.590613348665778`", ",", "0.9701264366580983`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.057556882856719`", ",", "0.9744252079000294`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.71534313578211`", ",", "0.9789279177204588`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.369240242915401`", ",", "0.9819590361631846`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"9.450019279232809`", ",", "0.9856485949283743`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"10.795037588223005`", ",", "0.9884527661869292`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9771501072901936`*^9, 3.977150109731638*^9}, 
   3.9772265988137894`*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"06df8414-b85e-254f-9762-71a81d2abae0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCA K=9", "Subsection",
 CellChangeTimes->{{3.976640170664238*^9, 3.9766401717639256`*^9}, {
  3.9766406521184807`*^9, 
  3.9766406521960087`*^9}},ExpressionUUID->"9661b0ca-e069-f848-841a-\
41de4fb73a6f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", ",", "d", ",", "\[Theta]"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "4"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nm", ",", "\[Delta]\[CapitalDelta]"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{"40", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"LCA9", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NbarLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c"}], "]"}], ",", 
      RowBox[{"TranLossMatLCA", "[", 
       RowBox[{
        RowBox[{"statesLCA", "[", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"40", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              FractionBox["1", 
               SuperscriptBox["\[CapitalDelta]", "2"]], "+", 
              FractionBox["20", "\[CapitalDelta]"]}], "]"}]}], "]"}], ",", 
          "\[CapitalDelta]", ",", "c", ",", "d", ",", "\[Theta]"}], "]"}], ",",
         "c", ",", "\[Gamma]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "0.7", ",", "0.22", ",", 
      RowBox[{"-", "\[Delta]\[CapitalDelta]"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Joined", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9766401681693783`*^9, 3.9766401955701923`*^9}, {
  3.976640654340004*^9, 3.9766406606754627`*^9}, {3.976641069705986*^9, 
  3.9766410698322086`*^9}, {3.977226606091366*^9, 3.9772266180110397`*^9}, {
  3.9772267290355587`*^9, 3.977226730557726*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"aadd7689-b23c-1946-b5d2-44f409fb6b80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6.324513290457967`", ",", "0.8740316332029961`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.288245746103764`", ",", "0.8765145365299514`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.25722921886095`", ",", "0.8790706950938292`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.231719200313749`", ",", "0.8817190224124228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.212024547183356`", ",", "0.8844796614214796`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.198528788928576`", ",", "0.887374027416075`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.191715937922049`", ",", "0.8904247508636672`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.1922027177241485`", ",", "0.8936554466446053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.200780207387866`", ",", "0.897090270698069`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.218469434326765`", ",", "0.9007532437596582`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.2465974577396395`", ",", "0.9046672864876589`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.286902792250061`", ",", "0.9088529184787654`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.341681059184049`", ",", "0.9133265408166177`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.413982330117067`", ",", "0.9180981486199297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.507868881329665`", ",", "0.9231682924506234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.62873392228976`", ",", "0.9285241593645736`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.783667566318881`", ",", "0.9341348205594587`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.981839255269612`", ",", "0.9399459532021559`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.234855556064505`", ",", "0.9458744195313317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.557058936266489`", ",", "0.951802311872976`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.965742411373813`", ",", "0.9575674394508207`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.500106289922481`", ",", "0.9636095186798255`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.261726201999466`", ",", "0.9693369600373694`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.186898331956858`", ",", "0.9746618138925089`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.513364538398413`", ",", "0.9791542173310439`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.977226674796562*^9, 3.9772268103216515`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"b24a7e37-35c4-c045-8d68-40e29e6dc989"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{6.080848258745472, 11.513364538398413`}, {
             0.868191489640329, 0.9791542173310439}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {6.080848258745472, 0.868191489640329}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{6.080848258745472, 11.513364538398413`}, {
            0.868191489640329, 0.9791542173310439}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {6.080848258745472, 0.868191489640329}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{6.080848258745472, 11.513364538398413`}, {
         0.868191489640329, 0.9791542173310439}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {6.080848258745472, 0.868191489640329}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.080848258745472, 0.868191489640329},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{6.080848258745472, 11.513364538398413`}, {0.868191489640329, 
   0.9791542173310439}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.977226674796562*^9, 3.977226810346903*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"75cc5b22-dead-df43-9577-7cf82620ed36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LCA9", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6.324513290457967`", ",", "0.8740316332029961`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.288245746103764`", ",", "0.8765145365299514`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.25722921886095`", ",", "0.8790706950938292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.231719200313749`", ",", "0.8817190224124228`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.212024547183356`", ",", "0.8844796614214796`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.198528788928576`", ",", "0.887374027416075`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.191715937922049`", ",", "0.8904247508636672`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.1922027177241485`", ",", "0.8936554466446053`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.200780207387866`", ",", "0.897090270698069`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.218469434326765`", ",", "0.9007532437596582`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.2465974577396395`", ",", "0.9046672864876589`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.286902792250061`", ",", "0.9088529184787654`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.341681059184049`", ",", "0.9133265408166177`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.413982330117067`", ",", "0.9180981486199297`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.507868881329665`", ",", "0.9231682924506234`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.62873392228976`", ",", "0.9285241593645736`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.783667566318881`", ",", "0.9341348205594587`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"6.981839255269612`", ",", "0.9399459532021559`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.234855556064505`", ",", "0.9458744195313317`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"7.557058936266489`", ",", "0.951802311872976`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.965742411373813`", ",", "0.9575674394508207`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"8.500106289922481`", ",", "0.9636095186798255`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"9.261726201999466`", ",", "0.9693369600373694`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"10.186898331956858`", ",", "0.9746618138925089`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11.513364538398413`", ",", "0.9791542173310439`"}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977150112887953*^9, 3.977150115470188*^9}, 
   3.9772268197432404`*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"db3ee737-e561-354e-b4fb-1bf341917aaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting all of them", "Subsection",
 CellChangeTimes->{{3.976640268218231*^9, 
  3.9766402723304806`*^9}},ExpressionUUID->"97e471d2-7c9d-394c-8a20-\
2d13798d8145"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9771505964263134`*^9},ExpressionUUID->"98d0c620-3a06-194f-9b93-\
be3614a79e6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{"GKP3", ",", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<GKP\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Scaled", "[", "0.85", "]"}], ",", 
           RowBox[{"Scaled", "[", "0.15", "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"(*", 
      RowBox[{"bottom", "-", "right", "-", "ish"}], "*)"}], "GKP5", ",", 
     "GKP7", ",", "GKP9", ",", "LCA3", ",", "LCA5", ",", "LCA7", ",", 
     RowBox[{"Legended", "[", 
      RowBox[{"LCA9", ",", 
       RowBox[{"Placed", "[", 
        RowBox[{"\"\<LCA\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Scaled", "[", "0.85", "]"}], ",", 
           RowBox[{"Scaled", "[", "0.15", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Joined", "->", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.368417, 0.506779, 0.709798], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.368417, 0.506779, 0.709798]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.368417, 0.506779, 0.709798],
         Editable->False,
         Selectable->False], ",", "Dashed", ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.368417, 0.506779, 0.709798], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.368417, 0.506779, 0.709798]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.368417, 0.506779, 0.709798],
         Editable->False,
         Selectable->False], ",", "Dashed", ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.368417, 0.506779, 0.709798], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.368417, 0.506779, 0.709798]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.368417, 0.506779, 0.709798],
         Editable->False,
         Selectable->False], ",", "Dashed", ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.368417, 0.506779, 0.709798], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.368417, 0.506779, 0.709798]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.368417, 0.506779, 0.709798],
         Editable->False,
         Selectable->False], ",", "Dashed", ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.880722, 0.611041, 0.142051], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.587148, 0.40736066666666665`, 0.09470066666666668],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.880722, 0.611041, 0.142051]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.880722, 0.611041, 0.142051],
         Editable->False,
         Selectable->False], ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.880722, 0.611041, 0.142051], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.587148, 0.40736066666666665`, 0.09470066666666668],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.880722, 0.611041, 0.142051]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.880722, 0.611041, 0.142051],
         Editable->False,
         Selectable->False], ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.880722, 0.611041, 0.142051], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.587148, 0.40736066666666665`, 0.09470066666666668],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.880722, 0.611041, 0.142051]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.880722, 0.611041, 0.142051],
         Editable->False,
         Selectable->False], ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           GraphicsBox[{
             {GrayLevel[0], RectangleBox[{0, 0}]}, 
             {GrayLevel[0], RectangleBox[{1, -1}]}, 
             {RGBColor[0.880722, 0.611041, 0.142051], 
              RectangleBox[{0, -1}, {2, 1}]}},
            AspectRatio->1,
            DefaultBaseStyle->"ColorSwatchGraphics",
            Frame->True,
            
            FrameStyle->RGBColor[
             0.587148, 0.40736066666666665`, 0.09470066666666668],
            FrameTicks->None,
            
            ImageSize->
             Dynamic[{
              Automatic, 
               1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                Magnification])}],
            PlotRangePadding->None],
           StyleBox[
            RowBox[{"RGBColor", "[", 
              RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}], 
              "]"}], NumberMarks -> False]],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.880722, 0.611041, 0.142051]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.880722, 0.611041, 0.142051],
         Editable->False,
         Selectable->False], ",", 
        RowBox[{"Thickness", "[", ".005", "]"}]}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "10"}], "}"}], ",", "Automatic"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "600"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", "\[IndentingNewLine]", 
   
   RowBox[{"GridLinesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Dotted", ",", 
      RowBox[{"Opacity", "[", "0.3", "]"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9766402751129*^9, 3.976640286418165*^9}, {
  3.9766405600215855`*^9, 3.9766405864100266`*^9}, {3.9766406807168636`*^9, 
  3.97664068902767*^9}, {3.9766410199431973`*^9, 3.9766410330119133`*^9}, {
  3.976641618906233*^9, 3.9766416490962887`*^9}, {3.9766417583470325`*^9, 
  3.9766418159770985`*^9}, {3.9771500384493065`*^9, 3.9771500458648586`*^9}, {
  3.977150137250643*^9, 3.977150175389105*^9}, {3.9771502251711807`*^9, 
  3.977150244875078*^9}, {3.9771502762182045`*^9, 3.9771503167572346`*^9}, {
  3.977150466833725*^9, 3.977150524931692*^9}, {3.977150599123974*^9, 
  3.9771507109849796`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"37bd12df-d273-9847-9e2a-64b3cb05c072"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, 
     InterpretationBox[{
       TagBox[{{}, {}, 
         TagBox[
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
            0.009166666666666668], Thickness[0.005], Dashing[{Small, Small}], 
            
            
            StyleBox[
             LineBox[{{1.1635253132987222`, 0.9311989734342782}, {
              1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
              0.9412329691649091}, {1.3272367501522908`, 
              0.9468380593478025}, {1.4153045948050185`, 
              0.9527769816801365}, {1.5253139697764206`, 
              0.9589710511871326}, {1.6623705366018937`, 
              0.9653121682309782}, {1.8363376954397475`, 
              0.9716763586981292}, {2.0571584358846726`, 
              0.9778493145846019}, {2.3430203708041892`, 
              0.9836154050976067}, {2.717069867034657, 0.9887111318040175}, {
              3.2082837669774826`, 0.9928839678051474}, {3.851103517023497, 
              0.9959734146773148}, {4.677282488588367, 0.9979842028493804}, {
              5.908078503639609, 0.9990832450821294}, {7.505680980770919, 
              0.9996388654898557}, {9.838056583094508, 0.9998070673341077}, {
              13.383085934701281`, 0.9998870134113185}}],
             FontSize->20]},
           Annotation[#, {{Legended}, Charting`Private`Tag, {1}}]& ],
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], Thickness[0.005], Dashing[{Small, Small}], 
           StyleBox[LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], Thickness[0.005], Dashing[{Small, Small}], 
           StyleBox[LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#3"]& ], 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], Thickness[0.005], Dashing[{Small, Small}], 
           StyleBox[LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#4"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], Thickness[0.005], 
           StyleBox[LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#5"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], Thickness[0.005], 
           StyleBox[LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#6"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], Thickness[0.005], 
           StyleBox[LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
             "]],
            FontSize->20]},
          Annotation[#, "Charting`Private`Tag#7"]& ], 
         TagBox[
          TagBox[
           {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
            0.009166666666666668], Thickness[0.005], 
            StyleBox[LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
              "]],
             FontSize->20]},
           Annotation[#, {{Legended}, Charting`Private`Tag, {8}}]& ],
          Annotation[#, "Charting`Private`Tag#8"]& ]},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
             Annotation[
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Dashing[{Small, Small}], 
                 Thickness[0.005]], 
                
                Line[{{1.1635253132987222`, 0.9311989734342782}, {
                 1.2037598556709432`, 0.9360121893581582}, {
                 1.2575998537341213`, 0.9412329691649091}, {
                 1.3272367501522908`, 0.9468380593478025}, {
                 1.4153045948050185`, 0.9527769816801365}, {
                 1.5253139697764206`, 0.9589710511871326}, {
                 1.6623705366018937`, 0.9653121682309782}, {
                 1.8363376954397475`, 0.9716763586981292}, {
                 2.0571584358846726`, 0.9778493145846019}, {
                 2.3430203708041892`, 0.9836154050976067}, {2.717069867034657,
                  0.9887111318040175}, {3.2082837669774826`, 
                 0.9928839678051474}, {3.851103517023497, 
                 0.9959734146773148}, {4.677282488588367, 
                 0.9979842028493804}, {5.908078503639609, 
                 0.9990832450821294}, {7.505680980770919, 
                 0.9996388654898557}, {9.838056583094508, 
                 0.9998070673341077}, {13.383085934701281`, 
                 0.9998870134113185}}]}, {{Legended}, Charting`Private`Tag, {
                1}}], "Charting`Private`Tag#1"], 
             Annotation[{
               Hue[0.9060679774997897, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Hue[0.1421359549995791, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
                "]]}, "Charting`Private`Tag#3"], 
             Annotation[{
               Hue[0.37820393249936934`, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
                "]]}, "Charting`Private`Tag#4"], 
             Annotation[{
               Hue[0.6142719099991583, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
                "]]}, "Charting`Private`Tag#5"], 
             Annotation[{
               Hue[0.8503398874989481, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
                "]]}, "Charting`Private`Tag#6"], 
             Annotation[{
               Hue[0.08640786499873876, 0.6, 0.6], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
                "]]}, "Charting`Private`Tag#7"], 
             Annotation[
              Annotation[{
                Hue[0.3224758424985268, 0.6, 0.6], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
                 "]]}, {{Legended}, Charting`Private`Tag, {8}}], 
              "Charting`Private`Tag#8"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{1., 10.}, {0.7164026492719348, 
               0.9998870134113185}}, "Frame" -> {{True, True}, {True, True}}, 
              "AxesOrigin" -> {1.0000000000000022`, 0.7164026492719348}, 
              "ImageSize" -> {600, 600/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {FontSize -> 20}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Dashing[{Small, Small}], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Dashing[{Small, Small}], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Dashing[{Small, Small}], 
                 Thickness[0.005]], 
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], FontSize -> 20, 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Dashing[{Small, Small}], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{1., 10.}, {0.7164026492719348, 
              0.9998870134113185}}, "Frame" -> {{True, True}, {True, True}}, 
             "AxesOrigin" -> {1.0000000000000022`, 0.7164026492719348}, 
             "ImageSize" -> {600, 600/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {FontSize -> 20}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.880722, 0.611041, 0.142051], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]], 
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], FontSize -> 20, 
                RGBColor[0.368417, 0.506779, 0.709798], 
                Dashing[{Small, Small}], 
                Thickness[0.005]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{}, {}, 
         Annotation[
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            
            Line[{{1.1635253132987222`, 0.9311989734342782}, {
             1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
             0.9412329691649091}, {1.3272367501522908`, 0.9468380593478025}, {
             1.4153045948050185`, 0.9527769816801365}, {1.5253139697764206`, 
             0.9589710511871326}, {1.6623705366018937`, 0.9653121682309782}, {
             1.8363376954397475`, 0.9716763586981292}, {2.0571584358846726`, 
             0.9778493145846019}, {2.3430203708041892`, 0.9836154050976067}, {
             2.717069867034657, 0.9887111318040175}, {3.2082837669774826`, 
             0.9928839678051474}, {3.851103517023497, 0.9959734146773148}, {
             4.677282488588367, 0.9979842028493804}, {5.908078503639609, 
             0.9990832450821294}, {7.505680980770919, 0.9996388654898557}, {
             9.838056583094508, 0.9998070673341077}, {13.383085934701281`, 
             0.9998870134113185}}]}, {{Legended}, Charting`Private`Tag, {1}}],
           "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
            "]]}, "Charting`Private`Tag#5"], 
         Annotation[{
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
            "]]}, "Charting`Private`Tag#6"], 
         Annotation[{
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
            "]]}, "Charting`Private`Tag#7"], 
         Annotation[
          Annotation[{
            Hue[0.3224758424985268, 0.6, 0.6], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
             "]]}, {{Legended}, Charting`Private`Tag, {8}}], 
          "Charting`Private`Tag#8"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{1., 10.}, {0.7164026492719348, 
           0.9998870134113185}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {1.0000000000000022`, 0.7164026492719348}, 
          "ImageSize" -> {600, 600/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 20}, "AspectRatio" -> GoldenRatio^(-1),
           "DefaultStyle" -> {
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, InsetBox[
     TemplateBox[{"\"GKP\"", "\"LCA\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontSize -> 20, 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Dashing[{Small, Small}], 
                    Thickness[0.045]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontSize -> 20, 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    Dashing[{Small, Small}], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontSize -> 20, 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.045]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontSize -> 20, 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{#, ",", #2}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}], ",", 
                 RowBox[{"{", 
                   
                   RowBox[{
                    "True", ",", "True", ",", "True", ",", "True", ",", 
                    "True", ",", "True", ",", "True", ",", "True"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.15}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{1.0000000000000022`, 0.7164026492719348},
   BaseStyle->{FontSize -> 20},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{Automatic, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0], 
     Dashing[{0, Small}], 
     Opacity[0.3]],
   ImageSize->600,
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.24, 0.6, 0.8], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.95, 0.627, 0.1425], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.455, 0.7, 0.21], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.578, 0.51, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.4, 0.64, 1.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1., 0.75, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.8, 0.4, 0.76], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.637, 0.65, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
     "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotRange->{{1., 10.}, {0.7164026492719348, 0.9998870134113185}},
   PlotRangeClipping->True,
   PlotRangePadding->{{None, None}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      Annotation[{{{}, {}, 
         Annotation[
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            
            Line[{{1.1635253132987222`, 0.9311989734342782}, {
             1.2037598556709432`, 0.9360121893581582}, {1.2575998537341213`, 
             0.9412329691649091}, {1.3272367501522908`, 0.9468380593478025}, {
             1.4153045948050185`, 0.9527769816801365}, {1.5253139697764206`, 
             0.9589710511871326}, {1.6623705366018937`, 0.9653121682309782}, {
             1.8363376954397475`, 0.9716763586981292}, {2.0571584358846726`, 
             0.9778493145846019}, {2.3430203708041892`, 0.9836154050976067}, {
             2.717069867034657, 0.9887111318040175}, {3.2082837669774826`, 
             0.9928839678051474}, {3.851103517023497, 0.9959734146773148}, {
             4.677282488588367, 0.9979842028493804}, {5.908078503639609, 
             0.9990832450821294}, {7.505680980770919, 0.9996388654898557}, {
             9.838056583094508, 0.9998070673341077}, {13.383085934701281`, 
             0.9998870134113185}}]}, {{Legended}, Charting`Private`Tag, {1}}],
           "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAO46Eo/cYAUCFwYrn03frP4PYt1pT
MQFAoHvf1WuW6z8fU7J1v1IBQAe0yayXtus/RbhoaPd9AUCoSa6NatjrP72t
usfEswFAKswgx/f76z9AlCn7CPUBQOdYIZ9UIew/ZWAm5c5CAkARNgCFmkjs
P7A7UmBnngJAAWKvT+lx7D8wc3OmkwkDQI06X/Zonew/N+0G1MCGA0C+0rD3
ScvsP4on4aZuGQRAyvFtlN/77D9Avv2RasYEQOCWt009L+0/GPqvfJGUBUDy
rmfCpmXtP3C0fzFmjQZATcxMITif7T8hxzmi8L0HQKmSeqjg2+0///oCo7w3
CUDwPGNqRxvuP5+x0dPrEQtAKuybka1c7j8dd997M2oNQNO4n5/Unu4/DUM8
5cUyEEB2hqle89/uP1UjrUksGBJArCItPsMd7z8PXV6EDX8UQN/AsC6/Ve8/
jE7/67e+F0CDCi9iyYfvPw3GdiTDjBtAli2E/Vuu7z97kVyzpZcgQOn6vSfL
zO8/eRgOH6KmI0BkcRKswN/vP00TRhE2WChAKYOhgont7z+ZCcpj
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAWixU2PIbCUAuCgclNFLpP8mk0S9h
JQlAy5FUJOJw6T9p9xRJSzcJQDi2u7sHkek/mV5enixSCUC1F14UwrLpPwnz
yuiGdglAKcM7lTLW6T/VzduB6KQJQNityi+B++k/qDl9iPjdCUBppmEa3yLq
P2uazOOKIgpAaQCEvolM6j/FCTR2vnMKQN8SKoDNeOo/65JHGCjTCkDn/efi
B6jqP5YnxtoMQwtADPk5Z67a6j8OKJY0tMYLQH7kvpQ7Ees/SVDPU85iDEA9
3kVnQkzrP243+uAEHg1AtiUODFqM6z+t87KouwEOQJBgUKgU0us/xqSIFxYb
D0CpXozz6x3sP+qgeYYnPhBABo01LSNw7D+bqjyrKx8RQOVJhOSZyOw/RFMh
cDNBEkBPkni9iybtPzjVb3ZQuRNA00DhUD+I7T8pJndQJKAVQGfQm0a26u0/
y6phKDubGEB26XGdJ1nuP9XeUR4d6BtAwi8kYHS07j/LZuVoJYsgQErpbZOL
Ee8/K5t08gSoI0A6wTzzsVnvPwL+/kRj7idA+05ZCL6R7z9jsskGFK0tQEtr
JyRHu+8/0GDEwg==
            "]]}, "Charting`Private`Tag#3"], 
         Annotation[{
           Hue[0.37820393249936934`, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.368417, 0.506779, 0.709798], 
            Dashing[{Small, Small}], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAeIhTk1yZEEDq3v48/2bnP2eUjv3U
mBBAFgsH6/iD5z+aAcjan5wQQCw2YVRBouc/4obtj+akEEA+6yXC+cHnP4iH
bcTSsRBAMX9Pqknj5z+IHTSmkMMQQNOrtRZhBug/KnWog1PaEEBIn/tteyvo
P3BcYJJd9hBAPxdob+JS6D8+LS/MCxgRQCd9LiHxfOg/0hc+5uY/EUCl7a1f
FqroP9mqB4G6bhFAJ4tIr9fa6D/KhBfwtKURQOWDzpXPD+k/hVVZXZHmEUCD
9YmQsEnpP8JE5LPSMxJAL8map0GJ6T9TJxBrF5ESQJZ8C1lbz+k/zY1F45UD
E0AZOq5C4RzqP95nuIrakhNAA3w/WLZy6j/ShCbb7UkUQKz1Sdul0eo/eY4E
kBI5FUC/vZOhNTrrPzgYaFRCeBZAa7oiFE6s6z9gACT6RioYQOUt7lWcJuw/
6oOshmgnGkCTCjzWT6LsP4qxWflxOR1A2/DjOOct7T/fZcm7TuIgQMACgFLH
we0/Iwya5bT4I0DQZqdo0UnuPyQaS8/8HShAtaJK9WvA7j/c9Mep
            "]]}, "Charting`Private`Tag#4"], 
         Annotation[{
           Hue[0.6142719099991583, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKAZ2Lo63AkD8hpf0rAnvPzdcDjoR
3gJAMyjK1tUT7z9GUT49Cw0DQI5a1Os5Hu8/+sZPh8FFA0Bc2qn/3CjvP7EG
mpO1iQNArPJBusMz7z8dB0EZr9oDQOXtNFXzPu8/f8hzVsg6BEAaRloLcUrv
PyK/7799rARAaHMYKEFW7z+q8JvnwjIFQP7IUJxlYu8/nOZjWB/RBUA1biQJ
3G7vP4ZnZWHfiwZAiBkoxJt77z8N0tS/O2gHQKNdz+GRiO8/zqISMMhsCEBe
zCWAoJXvP47O+F/ioQlAgx8Sx5yi7z90V8z/YxILQOVJsz5Qr+8/KSYTEpPM
DEAFZf/7fLvvPzI9c2Vc4w5AHGLByeTG7z+lgImm57cQQIEIcslR0e8/WCox
2FRJEkDDWOpBndrvP9ypO+S2OhRAzLPCk6/i7z+i1S9UXKUWQCxsgt9z6e8/
3FNo1lfGGUDcKogPUu/vP4JDAbrixB1AVWRt3Bn07z+6IVJi6IEhQFAj2YO6
9+8/lypnqW7rJECMgs5wlfrvPxUHwFM=
            "]]}, "Charting`Private`Tag#5"], 
         Annotation[{
           Hue[0.8503398874989481, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAMET8ysyFDECcZTj6UevtP3TebRxl
iAxAhG+BOA767T8aODoPPpMMQL+SHgZ0Ce4/L4dXWVGnDECRzh+UmRnuP6DL
d17VxQxAcYBhppUq7j8lpfH4SfAMQOWHC6d+PO4/OjIzf4coDUCXLExkaU/u
P4DRq1PQcA1Au4XVaWdj7j/4jUNj5csNQChhM+6EeO4/Ym4xLR49DkD8Mo9a
xo7uPygLXHiFyA5ACe/ZjiWm7j9fhGCS/HIPQGxfsw+Pvu4/18bboDQhEECZ
9OeS39fuPzZvWTP6nhBA4VaBKOLx7j9LZBaPMTcRQIpWpV9PDO8/p146BUvv
EUAuuhKAzSbvPyGx/hwczhJABxm+6vFA7z9DOKqXTdwTQIGjBPhDWu8/517T
ANIkFUBRHIskQnLvPzKg/aNFtRZA22nAD2qI7z9JBJoxD54YQIiJ/5NAnO8/
zRXlGsqUG0B83nq877DvP0C4ia4F7R5AV5OqpcDA7z/JBRsaV8ghQOetLUjK
zu8/uCI/0C+rJEBaiHPGPdrvPzIhy9MW/ihAUdmk91fk7z/c3MGM
            "]]}, "Charting`Private`Tag#6"], 
         Annotation[{
           Hue[0.08640786499873876, 0.6, 0.6], 
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], FontSize -> 20, 
            RGBColor[0.880722, 0.611041, 0.142051], 
            Thickness[0.005]], 
           Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGSLelelE0AC1kDyEunsP+vu61Ua
lBNA41hX5KH67D+4KEfjfIcTQEPnN6XlDO0/NNnACtF/E0DkIV5jACDtP/rl
Ipd/fRNAwS+FTBY07T8alodFDoETQIECaCBNSe0/LyBAVyeLE0AHHcBsy1/t
P+vrNC6jnBNAPrgQT7d37T+UdpSrlLYTQDWYPZ00ke0/47skPFnaE0BIdQlg
YqztP8Rbl6qtCRRA5ajAnVfJ7T9RYw3myEYUQBQCqo4f6O0/twRX8H2UFEDj
fT6AtQjuP8pTMjFm9hRA9ZKL1gAr7j/EEC0lFnEVQNmBXMjRTu4/kv9E8mAK
FkDkv+l333PuPztWIOi1yRZASHSdu8eZ7j9QO0Yzr7gXQMogvM4PwO4/08E9
3/njGECDiba8IubuP/pm5L7JXBpAPc/NmEYL7z8EHgYx8DocQB2ECsZ9Lu8/
tGg26YLcHkAkBvijYFPvP6Ngnw4NvSBAU6RKWzVs7z+yv03taOYiQF8aEuxu
iu8/XQSxKg+XJUAtPA2yZ6HvP/2JuDs=
            "]]}, "Charting`Private`Tag#7"], 
         Annotation[
          Annotation[{
            Hue[0.3224758424985268, 0.6, 0.6], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAiolGNk1MGUC/1wgwEfjrPzvokuQp
JxlA8KubNmgM7D9pVaoYZwcZQHiZyd1YIew/sc9MzEftGEDjt7DPCjfsPypo
gPYc2RhAfAl5SqhN7D8HDX8hS8sYQJdMYjdeZew/Gf3NLlHEGEDNRBAMXH7s
P2ZPC8rQxBhAJWOnTtOY7D/xqKFTmc0YQOKnxqf2tOw/sW+Oc7bfGEA01nZ3
+NLsP/ASQQuE/BhAxTcnzwjz7D9gYXfYySUZQMexN7dSFe0/um67o+FdGUCv
CeyU+DntPxLm4/vqpxlAY+daXg9h7T853q/HDggaQGnyGDuYiu0/NntI09KD
GkAZiUBMeLbtPx4aIcB5IhtAT3ILtW7k7T93Pw1FZ+0bQIZYIIkJFO4/41KS
+X3wHEBbUkBumkTuPyPWZKhtOh5ATw04Hyp17j/D1ySU69wfQMj7hHhkpO4/
Xnt/7g0AIUBKAxuh49XuPyAwDPoAhiJAFETF8c4E7z8C3V4jsV8kQPaB6vht
MO8/1LF+t9cGJ0CGrKU5O1XvP44LuTk=
             "]]}, {{Legended}, Charting`Private`Tag, {8}}], 
          "Charting`Private`Tag#8"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{1., 10.}, {0.7164026492719348, 
           0.9998870134113185}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {1.0000000000000022`, 0.7164026492719348}, 
          "ImageSize" -> {600, 600/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 20}, "AspectRatio" -> GoldenRatio^(-1),
           "DefaultStyle" -> {
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.880722, 0.611041, 0.142051], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]], 
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], FontSize -> 20, 
             RGBColor[0.368417, 0.506779, 0.709798], 
             Dashing[{Small, Small}], 
             Thickness[0.005]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {1.0000000000000022`, 0.7164026492719348}, 
      BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0], 
        Dashing[{0, Small}], 
        Opacity[0.3]], ImageSize -> 600, 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.578, 0.51, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.4, 0.64, 1.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1., 0.75, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.8, 0.4, 0.76], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.637, 0.65, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        Automatic, "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> 
        Automatic, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotInteractivity :> <|
       "SystemLimits" -> 3000, "UserLimits" -> 10000, "UserInteractivity" -> 
        True|>, PlotRange -> {{1., 10.}, {0.7164026492719348, 
       0.9998870134113185}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{None, None}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, 
      PlotInteractivity :> $PlotInteractivity}], 
    Placed[
     Unevaluated[
      PointLegend[{{
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[2], FontSize -> 20, 
          RGBColor[0.368417, 0.506779, 0.709798], 
          Dashing[{Small, Small}], 
          Thickness[0.005]], 
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[2], FontSize -> 20, 
          RGBColor[0.880722, 0.611041, 0.142051], 
          Thickness[0.005]]}, {}}, {{"GKP", "LCA"}, {}}, 
       LegendMarkers -> {{{None, Automatic}, {None, Automatic}}, {{
          False, Automatic}, {False, Automatic}}}, 
       Joined -> {{True, True}, {
         True, True, True, True, True, True, True, True}}, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {
      Scaled[0.85], 
      Scaled[0.15]}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.976640319762726*^9, {3.976640560494364*^9, 3.9766405873013954`*^9}, 
   3.976640689687996*^9, {3.976641020821163*^9, 3.976641033468096*^9}, 
   3.976641176951927*^9, {3.9766416106562576`*^9, 3.976641649658844*^9}, {
   3.976641777925167*^9, 3.976641816636902*^9}, {3.9771500407084866`*^9, 
   3.977150046362005*^9}, {3.977150117906151*^9, 3.977150176120388*^9}, {
   3.97715022851132*^9, 3.9771502453344536`*^9}, {3.977150298738842*^9, 
   3.9771503174708195`*^9}, 3.977150467919649*^9, {3.977150511041807*^9, 
   3.9771505257334766`*^9}, {3.9771506000211945`*^9, 3.9771507115023956`*^9}, 
   3.977154624914545*^9, {3.97722576100404*^9, 3.977225773781336*^9}, 
   3.9772268231437206`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"ea3a58ad-6cab-be4d-a651-66a6f8b19ea3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{958, 725.5},
WindowMargins->{{Automatic, -4.5}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, WindowSize -> {582, 642}, 
  WindowMargins -> {{0, Automatic}, {Automatic, 0}}, Visible -> False, 
  FrontEndVersion -> "14.3 for Microsoft Windows (64-bit) (July 8, 2025)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"5ad1733b-c6b2-9b4d-bfba-60ec6fc9f6c0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 183, 3, 47, "Subsection",ExpressionUUID->"e31d2ccf-7c67-8f42-b12f-a49746b82eed"],
Cell[762, 27, 19157, 462, 950, "Input",ExpressionUUID->"b5b7066a-ab5a-4379-a1b5-cfabbf5e02a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19956, 494, 230, 4, 47, "Subsection",ExpressionUUID->"877d9ae4-2ec2-a043-b528-434a60435f6c"],
Cell[CellGroupData[{
Cell[20211, 502, 10951, 300, 599, "Input",ExpressionUUID->"743eceff-d7ad-374b-b122-900dcf3b9de0"],
Cell[31165, 804, 86801, 2230, 227, "Output",ExpressionUUID->"68587c37-d875-5849-ac96-73682a3643f7"],
Cell[117969, 3036, 2836, 53, 113, "Output",ExpressionUUID->"dcd80810-bac6-f843-9354-5aa3d508c4bd"],
Cell[120808, 3091, 1424, 20, 28, "Output",ExpressionUUID->"6f96843f-00e4-8946-a2b7-4a9d04f2c7fe"],
Cell[122235, 3113, 2141, 41, 113, "Output",ExpressionUUID->"16e84984-856b-894b-a4aa-65e78c86841b"],
Cell[124379, 3156, 1423, 20, 28, "Output",ExpressionUUID->"0e6d450c-80f6-4641-9e05-82d99c9ae29c"]
}, Open  ]],
Cell[125817, 3179, 249, 4, 30, "Text",ExpressionUUID->"2ffc0d04-193b-bd46-ba4b-c42e555dad24"],
Cell[CellGroupData[{
Cell[126091, 3187, 2743, 59, 213, "Input",ExpressionUUID->"54bec2e0-af8b-ec4d-b846-ff40980ea5e0"],
Cell[128837, 3248, 1270, 30, 46, "Output",ExpressionUUID->"21cb1075-40d9-b249-8d5a-3d73942bc682"],
Cell[130110, 3280, 9430, 215, 219, "Output",ExpressionUUID->"0aff3377-aae6-4b4a-9284-637139287d0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139577, 3500, 1104, 29, 76, "Input",ExpressionUUID->"576d1142-478c-e74f-adad-a061b35961c7"],
Cell[140684, 3531, 9305, 214, 219, "Output",ExpressionUUID->"fb29e0aa-cde5-bd4b-bce6-86be616b065d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150038, 3751, 162, 3, 47, "Subsection",ExpressionUUID->"094a215b-b575-2542-b827-66eef921d699"],
Cell[CellGroupData[{
Cell[150225, 3758, 14458, 404, 864, "Input",ExpressionUUID->"d617cfc2-c1b2-c544-bf77-2138932c9582"],
Cell[164686, 4164, 3081, 42, 28, "Output",ExpressionUUID->"3093b696-85c1-0548-aad4-9d11eea78325"],
Cell[167770, 4208, 27610, 684, 105, "Output",ExpressionUUID->"886dcd51-7908-1743-871f-424137652324"],
Cell[195383, 4894, 3160, 45, 28, "Output",ExpressionUUID->"6c0763c6-d354-5447-b94e-19c441cca886"],
Cell[198546, 4941, 3608, 59, 53, "Output",ExpressionUUID->"d4ad7498-f874-084e-a34e-46c05fb1ee94"],
Cell[202157, 5002, 3098, 42, 28, "Output",ExpressionUUID->"b0e43c49-bb64-094e-b648-b1d3d0740f1d"],
Cell[205258, 5046, 3572, 59, 53, "Output",ExpressionUUID->"8a08b888-8deb-e443-81bc-4c003b92b9ef"],
Cell[208833, 5107, 3099, 42, 28, "Output",ExpressionUUID->"2f8db062-a0db-724b-94ae-3d0b35763522"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211981, 5155, 176, 3, 60, "Chapter",ExpressionUUID->"1cc2dc54-2893-6448-a60c-165c1716180d"],
Cell[212160, 5160, 1092, 26, 49, "Input",ExpressionUUID->"5e03c8c1-8994-ac4b-92f7-d328cb3fd30d"],
Cell[CellGroupData[{
Cell[213277, 5190, 218, 4, 47, "Subsection",ExpressionUUID->"773db6af-552f-f148-bd75-2d9eec5b4c94"],
Cell[CellGroupData[{
Cell[213520, 5198, 619, 16, 39, "Input",ExpressionUUID->"ac873c77-3700-9043-ad49-b095397b5e59"],
Cell[214142, 5216, 47208, 849, 214, "Output",ExpressionUUID->"93ff151a-ff56-634d-b4d4-c19141e0997e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261387, 6070, 3202, 83, 189, "Input",ExpressionUUID->"32925db5-5a50-9d49-a411-d66c839ff10e"],
Cell[264592, 6155, 2007, 43, 63, "Output",ExpressionUUID->"83762127-355e-e44e-9426-35f3e0942056"],
Cell[266602, 6200, 11284, 245, 210, "Output",ExpressionUUID->"ff7885a4-6121-144c-8502-325a6d352807"]
}, Open  ]],
Cell[277901, 6448, 2136, 50, 145, "Input",ExpressionUUID->"c9b84843-80ee-8f4c-9dec-d2ae7bafcea3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280074, 6503, 208, 4, 47, "Subsection",ExpressionUUID->"d2638fe7-a1da-ba4e-b69f-b3b57535fbfa"],
Cell[CellGroupData[{
Cell[280307, 6511, 2168, 57, 146, "Input",ExpressionUUID->"b5b2b3e9-8120-7041-bb51-37be393d706f"],
Cell[282478, 6570, 2706, 58, 97, "Output",ExpressionUUID->"2b64da1d-68a1-d84d-9b6c-327ce2d5353d"],
Cell[285187, 6630, 10489, 237, 210, "Output",ExpressionUUID->"3de3a5a8-01d7-0044-a9af-af02e05f21ba"]
}, Open  ]],
Cell[295691, 6870, 2895, 66, 179, "Input",ExpressionUUID->"b6855bf6-b0c4-a641-b44b-c06dcd2b6750"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298623, 6941, 208, 4, 47, "Subsection",ExpressionUUID->"ea0e5e80-a399-4b4e-b3b5-a40c2ae48325"],
Cell[CellGroupData[{
Cell[298856, 6949, 2211, 56, 146, "Input",ExpressionUUID->"189e7230-b824-6b4c-9144-a8672886af1d"],
Cell[301070, 7007, 2778, 60, 97, "Output",ExpressionUUID->"eb5cf7d2-e2d4-834f-953a-4a5956a9c62e"],
Cell[303851, 7069, 10515, 240, 212, "Output",ExpressionUUID->"24b1cb34-930b-f846-94a2-ecad8fdc8b1c"]
}, Open  ]],
Cell[314381, 7312, 2999, 73, 196, "Input",ExpressionUUID->"cf5663b9-3877-4141-a36a-35b704b6e766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317417, 7390, 258, 4, 47, "Subsection",ExpressionUUID->"4dbee191-4efa-c448-8867-0b5a2dd3f8ee"],
Cell[CellGroupData[{
Cell[317700, 7398, 2271, 58, 146, "Input",ExpressionUUID->"ac864dd4-58e8-1e45-b190-8ad916f6f34f"],
Cell[319974, 7458, 2674, 59, 97, "Output",ExpressionUUID->"424b90e0-94bd-e146-a7cd-ad843a856ce6"],
Cell[322651, 7519, 10471, 238, 210, "Output",ExpressionUUID->"3bac74b7-730a-c049-b6ad-fc86e3646ccc"]
}, Open  ]],
Cell[333137, 7760, 2916, 76, 162, "Input",ExpressionUUID->"16445f0c-2c33-9546-810f-3c0a127a9038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336090, 7841, 216, 4, 47, "Subsection",ExpressionUUID->"cdc7f581-47fd-d845-93e5-d3c6e79a87a2"],
Cell[CellGroupData[{
Cell[336331, 7849, 2236, 58, 146, "Input",ExpressionUUID->"78a450ba-44d3-3246-9d99-0fa85a46dc72"],
Cell[338570, 7909, 2594, 57, 97, "Output",ExpressionUUID->"5b79099f-f28f-d742-8986-9110465aafed"],
Cell[341167, 7968, 10411, 238, 207, "Output",ExpressionUUID->"6649e06f-a104-8c4a-8fe5-bba78770ed89"]
}, Open  ]],
Cell[351593, 8209, 2839, 71, 162, "Input",ExpressionUUID->"96ae3483-dc9b-354a-a672-1b64f92b903d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354469, 8285, 212, 4, 47, "Subsection",ExpressionUUID->"3ee39759-0fa1-c24f-a19a-c257cdd44468"],
Cell[CellGroupData[{
Cell[354706, 8293, 2318, 60, 146, "Input",ExpressionUUID->"da42f3c9-1053-c248-9e5d-2398f378cfd7"],
Cell[357027, 8355, 2710, 59, 97, "Output",ExpressionUUID->"52019f22-6922-c640-a170-2b84a74965a0"],
Cell[359740, 8416, 10487, 238, 214, "Output",ExpressionUUID->"d665ead2-32bf-9749-80bc-01fed16d52d6"]
}, Open  ]],
Cell[370242, 8657, 2930, 77, 179, "Input",ExpressionUUID->"0b2d9200-f2de-8048-8ecf-378ca775e834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373209, 8739, 157, 3, 47, "Subsection",ExpressionUUID->"6da21c8b-3cc4-f74c-b29c-97b5f7b35239"],
Cell[CellGroupData[{
Cell[373391, 8746, 2173, 58, 146, "Input",ExpressionUUID->"f0cb2e97-6ff2-8e42-82f9-ee79c2de935c"],
Cell[375567, 8806, 2583, 57, 97, "Output",ExpressionUUID->"0cfeb562-54da-fb48-a43d-14810839f5eb"],
Cell[378153, 8865, 10394, 238, 210, "Output",ExpressionUUID->"bd468509-a877-e446-bf7f-d2cc84ed4e12"]
}, Open  ]],
Cell[388562, 9106, 2846, 78, 162, "Input",ExpressionUUID->"06df8414-b85e-254f-9762-71a81d2abae0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391445, 9189, 210, 4, 47, "Subsection",ExpressionUUID->"9661b0ca-e069-f848-841a-41de4fb73a6f"],
Cell[CellGroupData[{
Cell[391680, 9197, 2271, 58, 146, "Input",ExpressionUUID->"aadd7689-b23c-1946-b5d2-44f409fb6b80"],
Cell[393954, 9257, 2554, 56, 97, "Output",ExpressionUUID->"b24a7e37-35c4-c045-8d68-40e29e6dc989"],
Cell[396511, 9315, 10355, 237, 210, "Output",ExpressionUUID->"75cc5b22-dead-df43-9577-7cf82620ed36"]
}, Open  ]],
Cell[406881, 9555, 2826, 75, 162, "Input",ExpressionUUID->"db3ee737-e561-354e-b4fb-1bf341917aaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409744, 9635, 170, 3, 47, "Subsection",ExpressionUUID->"97e471d2-7c9d-394c-8a20-2d13798d8145"],
Cell[409917, 9640, 130, 3, 25, "Input",ExpressionUUID->"98d0c620-3a06-194f-9b93-be3614a79e6f"],
Cell[CellGroupData[{
Cell[410072, 9647, 19628, 483, 213, "Input",ExpressionUUID->"37bd12df-d273-9847-9e2a-64b3cb05c072"],
Cell[429703, 10132, 61482, 1293, 343, "Output",ExpressionUUID->"ea3a58ad-6cab-be4d-a651-66a6f8b19ea3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


